Limited quantum advantage for stellar interferometry via continuous-variable teleportation

We consider stellar interferometry in the continuous-variable (CV) quantum information formalism and use the quantum Fisher information (QFI) to characterize the performance of three key strategies: direct interferometry (DI), local heterodyne measurement, and a CV teleportation-based strategy. In the lossless regime, we show that a squeezing parameter of $r\approx 2$ (18 dB) is required to reach $\approx$ 95\% of the QFI achievable with DI; such a squeezing level is beyond what has been achieved experimentally. In the low-loss regime, the CV teleportation strategy becomes inferior to DI, and the performance gap widens as loss increases. Curiously, in the high-loss regime, a small region of loss exists where the CV teleportation strategy slightly outperforms both DI and local heterodyne, representing a transition in the optimal strategy. We describe this advantage as limited because it occurs for a small region of loss, and the magnitude of the advantage is also small. We argue that practical difficulties further impede achieving any quantum advantage, limiting the merits of a CV teleportation-based strategy for stellar interferometry.

==> anc/Fig_1_a_phi.py <==
from numpy import*
import numpy as np
import strawberryfields as sf

from strawberryfields.ops import *
# from strawberryfields.ops import utils
from scipy import linalg
from numpy import sqrt,pi, matrix,exp,sin,cos
np.set_printoptions(precision=5) 
import math
from math import cosh, sinh
from scipy import linalg


from mpl_toolkits.mplot3d import Axes3D

from matplotlib import cm
import matplotlib as mpl

from matplotlib.ticker import LinearLocator, FormatStrFormatter
import matplotlib.pyplot as plt

# ep, gamma,phi,eta

def cov_original(ep, gamma,phi,eta):

	eps = ep*eta
	A=0.5* matrix([[ eps+1 			    ,  gamma*eps*cos(phi)  ,  0 				, -gamma*eps*sin(phi)],
				   [ gamma*eps*cos(phi) ,  eps+1 			   , gamma*eps*sin(phi) ,	 0			     	  ],
				   [ 0				    ,  gamma*eps*sin(phi)  , eps+1 			  	, gamma*eps*cos(phi) ],
				   [-gamma*eps*sin(phi) ,  0 				   , gamma*eps*cos(phi) , eps +1 ]])



	return A


def prob_bell_measurement(ep, gamma,phi,r,eta,x,y):
	c = cosh(2*r) * eta + (1-eta)
	s = eta * sinh(2*r)

 
	sigma_b = matrix(  (ep+1) *eye(2)  )  

	inverse = linalg.inv(sigma_b +c *eye(2))

	r_m = matrix([[x],[y]])


	pr= exp( sum(-(r_m.T)*inverse*r_m) )/(pi * sqrt(linalg.det( sigma_b +c *eye(2)) ) )


	return pr



def mean_vector_AC(ep, gamma,phi,r,eta,x,y):

	c = cosh(2*r) * eta + (1-eta)
	s = eta * sinh(2*r)

	sigma_a = matrix(  (ep+1) *eye(2)  )    
	sigma_b = matrix(  (ep+1) *eye(2)  )  

	sigma_ab = matrix( [[gamma*ep*cos(phi),-gamma*ep*sin(phi)],
				 	    [gamma*ep*sin(phi), gamma*ep*cos(phi)]])

	sigma_abt =sigma_ab.T

	sigma_z = matrix([[1,0],[0,-1]])

	SWAP = matrix([ [1,0,0,0],
					[0,0,1,0],
					[0,1,0,0],
					[0,0,0,1]])
	r_m = matrix([[x],[y]])
	
	r_A = sigma_ab*linalg.inv( -sigma_z*( c*eye(2) + sigma_z*sigma_b*sigma_z))*r_m
	r_C = s*sigma_z*linalg.inv(c*eye(2) + sigma_z*sigma_b*sigma_z)* r_m


	vec = SWAP* (matrix(array([r_A,r_C]).flatten()).T)

	return  vec


def cov_analytical_4_mode_teleport(ep, phi,gamma, r,eta):

    #this is in x1 x2 p1 p2

	c = cosh(2*r) * eta + (1-eta)
	s = eta * sinh(2*r)



	term11 = 1+ep - gamma**2*ep**2/(1+c+ep)

	term22 = c - s**2/(1+c+ep)

	term13 = s*gamma*ep*cos(phi)/(1+c+ep)

	term14 = s*gamma*ep*sin(phi)/(1+c+ep)



	mat = matrix([[term11,0     ,term13,-term14],
				  [0,     term11,term14, term13 ],
				  [term13,term14,term22,0       ],
				  [-term14,term13,0    ,term22]])


	SWAP = matrix([ [1,0,0,0],
					[0,0,1,0],
					[0,1,0,0],
					[0,0,0,1]])

	return SWAP*mat*(SWAP.T)


def Fidelity(r1,r2,v1,v2):

	dim = shape(v1)[0]
	# print('dimension',dim)

	ome = kron(matrix([[0,1],[-1,0]]),eye(2) )

	Vaux= (ome.T)*linalg.inv(v1+v2)*(ome/4.0+v2*ome*v1)

	delta_vec = (r2-r1)

	exponent = exp(-1.0/4 * sum( (delta_vec.T) * linalg.inv(v1+v2)*delta_vec)   )

	Ftot = linalg.det(2*  (  linalg.sqrtm( eye(dim)+ linalg.inv(Vaux*ome*Vaux*ome)/4.0 ) +eye(dim) )*Vaux    )

	return Ftot**(0.25)*exponent / (linalg.det(v1+v2))**(0.25)



def fidelity_v2(r1,r2,v1,v2):
	Delta = linalg.det(v1+v2)

	ome = kron(matrix([[0,1],[-1,0]]),eye(2) )
	Gamma = 2**(4)*linalg.det(ome*v1*ome*v2-eye(4)/4)
	Lambda = 2**4 * linalg.det(v1+1j*ome/2)*linalg.det(v2+1j*ome/2)

	F_0_squared = 1.0/( sqrt(Gamma) + sqrt(Lambda) - sqrt( (sqrt(Gamma)+sqrt(Lambda))**2-Delta       )    )
	
	delta_vec = (r2-r1)
	exponent = exp(-1.0/4 * sum( (delta_vec.T) * linalg.inv(v1+v2)*delta_vec)   )


	return F_0_squared**(1/2)*exponent

def QFI(r1,r2,v1,v2,dt):
	
	return (8.0*(1.0-fidelity_v2(r1,r2,v1,v2))/(dt**2))



def loc(ep,gamma):

	qfi = 2*ep**2/( (1-gamma**2)*ep**2 + 3*ep +2 )
	return qfi



ep = 0.3
gamma =1
phi = pi/3
dphi = 0.001




X_lin = linspace(-40,40,300)
Y_lin = linspace(-40,40,300)
grid_size = abs(X_lin[1]-X_lin[0])**2



state_teleport_4_modes_001 = []
state_teleport_4_modes_01 = []
state_teleport_4_modes_03 = []

R = linspace(0,3,31)


# for k in range(1):
DI = []

for k in range(len(R)):
	qfi = 0
	squeezing  = R[k]
	normalising = 0
	eta_k = 1

	v1_orig = cov_original(ep, gamma,phi-dphi/2,eta_k)
	v2_orig = cov_original(ep, gamma,phi+dphi/2,eta_k)
	DI.append( QFI(array([0,0,0,0]),array([0,0,0,0]),v1_orig,v2_orig,dphi))

	# for i in range(len(X_lin)):
	# 	for j in range(len(Y_lin)):
	# 		x_i = X_lin[i]
	# 		y_j = Y_lin[j]

	# 		prob_r = prob_bell_measurement(ep, gamma,phi,squeezing,eta_k,x_i,y_j)

	# 		normalising+= prob_r*grid_size


	# 		d1 = mean_vector_AC(ep, gamma,phi-dphi/2,squeezing,eta_k,x_i,y_j)
	# 		d2 = mean_vector_AC(ep, gamma,phi+dphi/2,squeezing,eta_k,x_i,y_j)
			
	# 		v1_state_tele = cov_analytical_4_mode_teleport(ep, phi-dphi/2,gamma, squeezing,eta_k)
	# 		v2_state_tele = cov_analytical_4_mode_teleport(ep, phi+dphi/2,gamma, squeezing,eta_k)
			
	# 		qfi += prob_r*QFI(d1,d2,v1_state_tele/2,v2_state_tele/2,dphi) *grid_size



#these were the data points after running the program, for various epsilon

state_teleport_4_modes_03 = [(0.06206895809567769+0j), (0.07225267389664237+2.3678428194996098e-12j), (0.09883744943514325-3.2835168428722953e-12j), (0.13318989266863132+7.0342719665275165e-12j), (0.16760080133032673-1.535241449610155e-12j), (0.19779943347318749-9.84701889707852e-12j), (0.22242587780574474+2.1695947934511623e-11j), (0.24169786550127698+2.8478680367876215e-12j), (0.2564339488671259+6.08214126197241e-11j), (0.2675549237880907-2.676823625347271e-12j), (0.2758850832246976-6.108252020848048e-12j), (0.28209786343228643-3.2445271823788887e-11j), (0.2867197199405946-3.4686759761960242e-12j), (0.2901528157607213+2.3807500055279528e-11j), (0.2927005391212312+1.2373216891262834e-11j), (0.2945900925069282+1.3194945615497723e-12j), (0.2959910689475658+5.681321210492703e-12j), (0.2970294781243165+2.5702866004627268e-12j), (0.29779896719052806+7.103490645712357e-12j), (0.29836697679939017-9.261298962195588e-13j), (0.2987504693061249+2.444479801303223e-11j)]


state_teleport_4_modes_01 = [(0.008695655903256565+0j), (0.012647695897099652-1.3446095517281171e-10j), (0.02295318802244784+9.829854596918864e-13j), (0.036241707808400775+2.570076306597041e-13j), (0.049514397363229816-1.2789328574341209e-12j), (0.06112316982202338-1.0580300336908186e-12j), (0.07055674807527178+7.036441311902812e-12j), (0.07791444582805902+4.647699175099544e-12j), (0.08352343394093845-2.1501965947952094e-11j), (0.08774545595711636-2.078207323281603e-11j), (0.09090121076248808-7.420569121660769e-12j), (0.09325079477016784-5.6227586458613216e-12j), (0.09499635954193622-6.808976078536123e-12j), (0.09629160040429117-9.149577628652734e-12j), (0.09725203453449544+7.872317823479807e-12j), (0.09796391421286901+1.118879465509056e-11j), (0.09849149807678935-6.98437779377701e-13j), (0.09888240876783258+2.5123062573995e-12j), (0.09917194621488797+1.4852507147526055e-11j), (0.09938585838465648-1.0213432330355569e-11j), (0.09953207641786549+7.985337286696514e-12j)]



state_teleport_4_modes_001 = [(9.852840244442276e-05+0j), (0.0002933274510605065-4.7806002912735445e-15j), (0.0008410460277607383-1.495683024938346e-14j), (0.0016475868832370936-1.9224781281925606e-14j), (0.0025965181414821094+4.252253563502078e-14j), (0.0035831535481747057+6.726901382538338e-14j), (0.004531440105589391+6.413813128886126e-11j), (0.005396594814104338+1.2859660597971122e-13j), (0.006158397761863569-1.2509562571796058e-13j), (0.00681359548119294-2.156985466548204e-13j), (0.0073680121891178275+1.7120508458127602e-13j), (0.007832264210323263+7.315110928214077e-13j), (0.008218125917049917+1.0080298069772434e-12j), (0.008537119448361793+3.441622656942167e-13j), (0.008800152352693161-6.566283580008693e-13j), (0.009016407119935666-2.7358688600882466e-13j), (0.009194096982619394-4.808120711503424e-14j), (0.009339795689199248+2.0291760362497377e-12j), (0.009459341105780516+1.2095359686822441e-12j), (0.009557264465628563-1.1903586726611355e-12j), (0.009637394684365828+2.6683450798091816e-13j), (0.009703119343417449+4.541550463702803e-13j), (0.00975692124764961-3.108398182435898e-13j), (0.009800978610532599-6.519821929543453e-13j), (0.009836968352270752+8.00162983195206e-13j), (0.009866592217685953+1.8640449492656808e-13j), (0.009890711207233496+2.1174977131369858e-13j), (0.00991055871844875+2.644885785992375e-13j), (0.009926550172639291-1.9064732068873545e-13j), (0.00993996346656303-3.430993857167301e-13j), (0.009949585748327031+6.481767949283209e-13j)]



fig,ax = plt.subplots(1,1)

mpl.rc('font',family = 'Times New Roman')


# linewidth = 3
# linestyles = ['-', '--', '-.', ':']


linear, = ax.plot(R,array(DI)/ep, color = 'orange', markersize=9, alpha = 0.8, ls="-")

qfi_03, = ax.plot(linspace(0,3,21),array(state_teleport_4_modes_03)/0.3, color = 'green', markersize=9, alpha = 1.0, ls="-.", label = r" $\epsilon$ = 0.3")

ax.scatter(linspace(0,3,41),linspace(1,1,41)*loc(0.3,1)/0.3, s = 12, color = 'green', marker = "x", alpha = 0.8, label = r" $\epsilon$ = 0.3, local heterodyne")


qfi_01, = ax.plot(linspace(0,3,21),array(state_teleport_4_modes_01)/0.1, color = 'purple', markersize=9, alpha = 1.0, ls="--", label = r" $\epsilon$ = 0.1")


qfi_001, = ax.plot(linspace(0,3,31),array(state_teleport_4_modes_001)/0.01, color = 'red', markersize=9, alpha = 1.0, ls=":", label = r" $\epsilon$ = 0.01")



# ax.set_ylim([0.03,0.081])
# ax.set_xlim([0.14,0.25])
# ax.set_xscale('log')
# ax.set_yscale('log')
ax.set_ylabel(r'$J_\phi$/$\epsilon$', fontsize = 23)

ax.set_xlabel(r'Squeezing parameter $r$', fontsize = 20)
plt.tick_params(labelsize = 20)


first_legend = plt.legend( loc=0, fontsize = 18 ,fancybox = True, framealpha = 0.2)
plt.show()


==> anc/Fig_1_b_gamma.py <==
from numpy import*
import numpy as np
import strawberryfields as sf


from scipy import linalg
from numpy import sqrt,pi, matrix,exp,sin,cos
np.set_printoptions(precision=5) 
import math
from math import cosh, sinh
from scipy import linalg


from mpl_toolkits.mplot3d import Axes3D

from matplotlib import cm
import matplotlib as mpl

from matplotlib.ticker import LinearLocator, FormatStrFormatter
import matplotlib.pyplot as plt

def cov_original(ep, gamma,phi,eta):

	eps = ep*eta
	A=0.5* matrix([[ eps+1 			    ,  gamma*eps*cos(phi)  ,  0 				, -gamma*eps*sin(phi)],
				   [ gamma*eps*cos(phi) ,  eps+1 			   , gamma*eps*sin(phi) ,	 0			     	  ],
				   [ 0				    ,  gamma*eps*sin(phi)  , eps+1 			  	, gamma*eps*cos(phi) ],
				   [-gamma*eps*sin(phi) ,  0 				   , gamma*eps*cos(phi) , eps +1 ]])



	return A


def prob_bell_measurement(ep, gamma,phi,r,eta,x,y):
	c = cosh(2*r) * eta + (1-eta)
	s = eta * sinh(2*r)

 
	sigma_b = matrix(  (ep+1) *eye(2)  )  

	inverse = linalg.inv(sigma_b +c *eye(2))

	r_m = matrix([[x],[y]])


	pr= exp( sum(-(r_m.T)*inverse*r_m) )/(pi * sqrt(linalg.det( sigma_b +c *eye(2)) ) )


	return pr



def mean_vector_AC(ep, gamma,phi,r,eta,x,y):

	c = cosh(2*r) * eta + (1-eta)
	s = eta * sinh(2*r)

	sigma_a = matrix(  (ep+1) *eye(2)  )    
	sigma_b = matrix(  (ep+1) *eye(2)  )  

	sigma_ab = matrix( [[gamma*ep*cos(phi),-gamma*ep*sin(phi)],
				 	    [gamma*ep*sin(phi), gamma*ep*cos(phi)]])

	sigma_abt =sigma_ab.T

	sigma_z = matrix([[1,0],[0,-1]])

	SWAP = matrix([ [1,0,0,0],
					[0,0,1,0],
					[0,1,0,0],
					[0,0,0,1]])
	r_m = matrix([[x],[y]])
	
	r_A = sigma_ab*linalg.inv( -sigma_z*( c*eye(2) + sigma_z*sigma_b*sigma_z))*r_m
	r_C = s*sigma_z*linalg.inv(c*eye(2) + sigma_z*sigma_b*sigma_z)* r_m


	vec = SWAP* (matrix(array([r_A,r_C]).flatten()).T)

	return  vec


def cov_analytical_4_mode_teleport(ep, phi,gamma, r,eta):

    #this is in x1 x2 p1 p2

	c = cosh(2*r) * eta + (1-eta)
	s = eta * sinh(2*r)



	term11 = 1+ep - gamma**2*ep**2/(1+c+ep)

	term22 = c - s**2/(1+c+ep)

	term13 = s*gamma*ep*cos(phi)/(1+c+ep)

	term14 = s*gamma*ep*sin(phi)/(1+c+ep)

	# mat = matrix([  [ term11, term12 ,     0       ,-term14],
	#                 [ term12, term22 ,    term14    , 0       ],
	#                 [ 0     , term14 ,    term11   , term12  ],
	#                 [-term14, 0      ,    term12    , term22  ]])

	mat = matrix([[term11,0     ,term13,-term14],
				  [0,     term11,term14, term13 ],
				  [term13,term14,term22,0       ],
				  [-term14,term13,0    ,term22]])


	SWAP = matrix([ [1,0,0,0],
					[0,0,1,0],
					[0,1,0,0],
					[0,0,0,1]])

	return SWAP*mat*(SWAP.T)


def Fidelity(r1,r2,v1,v2):

	dim = shape(v1)[0]
	# print('dimension',dim)

	ome = kron(matrix([[0,1],[-1,0]]),eye(2) )

	Vaux= (ome.T)*linalg.inv(v1+v2)*(ome/4.0+v2*ome*v1)

	delta_vec = (r2-r1)

	exponent = exp(-1.0/4 * sum( (delta_vec.T) * linalg.inv(v1+v2)*delta_vec)   )

	Ftot = linalg.det(2*  (  linalg.sqrtm( eye(dim)+ linalg.inv(Vaux*ome*Vaux*ome)/4.0 ) +eye(dim) )*Vaux    )

	return Ftot**(0.25)*exponent / (linalg.det(v1+v2))**(0.25)



def fidelity_v2(r1,r2,v1,v2):
	Delta = linalg.det(v1+v2)

	ome = kron(matrix([[0,1],[-1,0]]),eye(2) )
	Gamma = 2**(4)*linalg.det(ome*v1*ome*v2-eye(4)/4)
	Lambda = 2**4 * linalg.det(v1+1j*ome/2)*linalg.det(v2+1j*ome/2)

	F_0_squared = 1.0/( sqrt(Gamma) + sqrt(Lambda) - sqrt( (sqrt(Gamma)+sqrt(Lambda))**2-Delta       )    )
	
	delta_vec = (r2-r1)
	exponent = exp(-1.0/4 * sum( (delta_vec.T) * linalg.inv(v1+v2)*delta_vec)   )


	return F_0_squared**(1/2)*exponent

def QFI(r1,r2,v1,v2,dt):
	
	return (8.0*(1.0-fidelity_v2(r1,r2,v1,v2))/(dt**2))

def loc(ep,gamma):

	qfi = 2*gamma**2*ep**2/( (1-gamma**2)*ep**2 + 3*ep+2  )
	return  qfi


gamma =0.95
dgamma = 0.001
phi = 0




X_lin = linspace(-40,40,300)
Y_lin = linspace(-40,40,300)
grid_size = abs(X_lin[1]-X_lin[0])**2


state_teleport_4_modes_03 = []
state_teleport_4_modes_01 =[]
state_teleport_4_modes_001 = []
ep = 0.3


R = linspace(0,3,31)


DI = []
for k in range(len(R)):
	qfi = 0
	squeezing  = R[k]
	normalising = 0
	eta_k = 1

	v1_orig = cov_original(ep, gamma-dgamma/2,phi,eta_k)
	v2_orig = cov_original(ep, gamma+dgamma/2,phi,eta_k)
	DI.append( QFI(array([0,0,0,0]),array([0,0,0,0]),v1_orig,v2_orig,dgamma))



	# for i in range(len(X_lin)):
	# 	for j in range(len(Y_lin)):
	# 		x_i = X_lin[i]
	# 		y_j = Y_lin[j]

	# 		prob_r = prob_bell_measurement(ep, gamma,phi,squeezing,eta_k,x_i,y_j)

	# 		normalising+= prob_r*grid_size


	# 		d1 = mean_vector_AC(ep, gamma-dgamma/2,phi,squeezing,eta_k,x_i,y_j)
	# 		d2 = mean_vector_AC(ep, gamma+dgamma/2,phi,squeezing,eta_k,x_i,y_j)
			
	# 		v1_state_tele = cov_analytical_4_mode_teleport(ep, phi,gamma-dgamma/2, squeezing,eta_k)
	# 		v2_state_tele = cov_analytical_4_mode_teleport(ep, phi,gamma+dgamma/2, squeezing,eta_k)
			
	# 		qfi += prob_r*QFI(d1,d2,v1_state_tele/2,v2_state_tele/2,dgamma) *grid_size
	# # # # 		# print(qfi*grid_size)
	# # # # 		# quit()
	# print('check normalization', normalising)
	# state_teleport_4_modes_03.append(qfi )



#these were the data points after running the program, for various epsilon

state_teleport_4_modes_01 = [(0.00910010412119241+0j), (0.02900081794296668+0j), (0.08496488799462251+0j), (0.16737033316079464+0j), (0.26433937297177723+0j), (0.3651501109022287+0j), (0.4620409068015725+0j), (0.5504321277529829+0j), (0.6282831909787047+0j), (0.6952391247485704+0j), (0.7519060676932688+0j), (0.7993473956835141+0j), (0.8387757137997561+0j), (0.8713836270666366+0j), (0.898261917215461+0j), (0.9203681668123517+0j), (0.9385225280096035+0j), (0.9534165442222012+0j), (0.9656275402704441+0j), (0.9756343060924099+0j), (0.9838322619289026+0j), (0.9905469772049464+0j), (0.9960460798980252+0j), (1.0005492268982188+0j), (1.0042365558577366+0j), (1.0072557469913532+0j), (1.0097278002093746+0j), (1.0117516689413797+0j), (1.0134066464650486+0j), (1.0147440354967787+0j), (1.0157398078045106+0j)]


state_teleport_4_modes_001 = [(9.889741290295327e-05+0j), (0.0021136008799578004+0j), (0.007779566471458559+0j), (0.016122141351549414+0j), (0.025939029602302533+0j), (0.03614438861782604+0j), (0.045952772775241506+0j), (0.05490042658752113+0j), (0.06278086322514737+0j), (0.06955809266331228+0j), (0.07529392833296498+0j), (0.08009554995051672+0j), (0.08408615754076627+0j), (0.08738640280379653+0j), (0.09010660174579842+0j), (0.09234382568832558+0j), (0.09418108232017239+0j), (0.09568839494104027+0j), (0.09692411065163066+0j), (0.0979367494632915+0j), (0.09876635571957684+0j), (0.09944597332020044+0j), (0.1000023847415347+0j), (0.10045806485335858+0j), (0.10083117160440898+0j), (0.10113671786681333+0j), (0.10138684130441789+0j), (0.10159164699155471+0j), (0.10175911399566581+0j), (0.1018945070481451+0j), (0.10199537959516872+0j)]


state_teleport_4_modes_03 = [(0.0711031862340571+0j), (0.12939809265081517+0j), (0.29333872782003506+0j), (0.5347528514750665+0j), (0.8188601217346616+0j), (1.114259645623114+0j), (1.3982134055669073+0j), (1.6572983009588762+0j), (1.8855257425585874+0j), (2.0818448356222623+0j), (2.2480217268596485+0j), (2.3871646459038875+0j), (2.502821273895567+0j), (2.5984828024987623+0j), (2.6773437206990205+0j), (2.7422094867459164+0j), (2.795483563896549+0j), (2.8391931151874616+0j), (2.8750308334597205+0j), (2.9044008566341057+0j), (2.928462947578912+0j), (2.9481722385050215+0j), (2.964313854510479+0j), (2.977532313233689+0j), (2.988356273435851+0j), (2.9972190873879474+0j), (3.0044758525405695+0j), (3.0104170278992712+0j), (3.0152751305166183+0j), (3.019199641664357+0j), (3.0221153041101463+0j)]



fig,ax = plt.subplots(1,1)
mpl.rc('font',family = 'Times New Roman')



# linestyles = ['-', '--', '-.', ':']


linear, = ax.plot(R,array(DI)/ep, color = 'orange', markersize=9, alpha = 0.8, ls="-")

qfi_03, = ax.plot(linspace(0,3,31),array(state_teleport_4_modes_03)/0.3, color = 'green', markersize=9, alpha = 1.0, ls="-.", label = r" $\epsilon$ = 0.3")

ax.scatter(linspace(0,3,41),linspace(1,1,41)*loc(0.3,1)/0.3, s = 12, color = 'green', marker = "x", alpha = 0.8, label = r" $\epsilon$ = 0.3, local heterodyne")


qfi_01, = ax.plot(linspace(0,3,31),array(state_teleport_4_modes_01)/0.1, color = 'purple', markersize=9, alpha = 1.0, ls="--", label = r" $\epsilon$ = 0.1")

qfi_001, = ax.plot(linspace(0,3,31),array(state_teleport_4_modes_001)/0.01, color = 'red', markersize=9, alpha = 1.0, ls=":", label = r" $\epsilon$ = 0.01")


# ax.set_ylim([0.03,0.081])
# ax.set_xlim([0.14,0.25])
# ax.set_xscale('log')
# ax.set_yscale('log')
ax.set_ylabel(r'$J_\gamma$/$\epsilon$', fontsize = 23)

ax.set_xlabel(r'Squeezing parameter $r$', fontsize = 20)
plt.tick_params(labelsize = 20)


first_legend = plt.legend( loc=0, fontsize = 18 ,fancybox = True, framealpha = 0.2)
plt.show()


==> anc/Fig_3_a_phi.py <==
from numpy import*
import numpy as np



from scipy import linalg
from numpy import sqrt,pi, matrix,exp,sin,cos
np.set_printoptions(precision=5) 
import math
from math import cosh, sinh
from scipy import linalg


from mpl_toolkits.mplot3d import Axes3D

from matplotlib import cm
import matplotlib as mpl

from matplotlib.ticker import LinearLocator, FormatStrFormatter
import matplotlib.pyplot as plt

# ep, gamma,phi,eta
def cov_original(ep, gamma,phi,eta):

	eps = ep*eta
	A=0.5* matrix([[ eps+1 			    ,  gamma*eps*cos(phi)  ,  0 				, -gamma*eps*sin(phi)],
				   [ gamma*eps*cos(phi) ,  eps+1 			   , gamma*eps*sin(phi) ,	 0			     	  ],
				   [ 0				    ,  gamma*eps*sin(phi)  , eps+1 			  	, gamma*eps*cos(phi) ],
				   [-gamma*eps*sin(phi) ,  0 				   , gamma*eps*cos(phi) , eps +1 ]])



	return A



def prob_bell_measurement(ep, gamma,phi,r,eta,x,y):
	c = cosh(2*r) * eta + (1-eta)
	s = eta * sinh(2*r)

 
	sigma_b = matrix(  (ep+1) *eye(2)  )  

	inverse = linalg.inv(sigma_b +c *eye(2))

	r_m = matrix([[x],[y]])


	pr= exp( sum(-(r_m.T)*inverse*r_m) )/(pi * sqrt(linalg.det( sigma_b +c *eye(2)) ) )


	return pr



def mean_vector_AC(ep, gamma,phi,r,eta,x,y):

	c = cosh(2*r) * eta + (1-eta)
	s = eta * sinh(2*r)

	sigma_a = matrix(  (ep+1) *eye(2)  )    
	sigma_b = matrix(  (ep+1) *eye(2)  )  

	sigma_ab = matrix( [[gamma*ep*cos(phi),-gamma*ep*sin(phi)],
				 	    [gamma*ep*sin(phi), gamma*ep*cos(phi)]])

	sigma_abt =sigma_ab.T

	sigma_z = matrix([[1,0],[0,-1]])

	SWAP = matrix([ [1,0,0,0],
					[0,0,1,0],
					[0,1,0,0],
					[0,0,0,1]])
	r_m = matrix([[x],[y]])
	
	r_A = sigma_ab*linalg.inv( -sigma_z*( c*eye(2) + sigma_z*sigma_b*sigma_z) )*r_m
	
	r_C = s*sigma_z*linalg.inv(c*eye(2) + sigma_z*sigma_b*sigma_z)* r_m


	vec = SWAP* (matrix(array([r_A,r_C]).flatten()).T)

	return  vec


def cov_analytical_4_mode_teleport(ep, phi,gamma, r,eta):

    #this is in x1 x2 p1 p2

	c = cosh(2*r) * eta + (1-eta)
	s = eta * sinh(2*r)



	term11 = 1+ep - gamma**2*ep**2/(1+c+ep)

	term22 = c - s**2/(1+c+ep)

	term13 = s*gamma*ep*cos(phi)/(1+c+ep)

	term14 = s*gamma*ep*sin(phi)/(1+c+ep)

	# mat = matrix([  [ term11, term12 ,     0       ,-term14],
	#                 [ term12, term22 ,    term14    , 0       ],
	#                 [ 0     , term14 ,    term11   , term12  ],
	#                 [-term14, 0      ,    term12    , term22  ]])

	mat = matrix([[term11,0     ,term13,-term14],
				  [0,     term11,term14, term13 ],
				  [term13,term14,term22,0       ],
				  [-term14,term13,0    ,term22]])


	SWAP = matrix([ [1,0,0,0],
					[0,0,1,0],
					[0,1,0,0],
					[0,0,0,1]])

	return SWAP*mat*(SWAP.T)


def Fidelity(r1,r2,v1,v2):

	dim = shape(v1)[0]
	# print('dimension',dim)

	ome = kron(matrix([[0,1],[-1,0]]),eye(2) )

	Vaux= (ome.T)*linalg.inv(v1+v2)*(ome/4.0+v2*ome*v1)

	delta_vec = (r2-r1)

	exponent = exp(-1.0/4 * sum( (delta_vec.T) * linalg.inv(v1+v2)*delta_vec)   )

	Ftot = linalg.det(2*  (  linalg.sqrtm( eye(dim)+ linalg.inv(Vaux*ome*Vaux*ome)/4.0 ) +eye(dim) )*Vaux    )
	# print 'Ftot', Ftot
	return Ftot**(0.25)*exponent / (linalg.det(v1+v2))**(0.25)



def fidelity_v2(r1,r2,v1,v2):
	Delta = linalg.det(v1+v2)

	ome = kron(matrix([[0,1],[-1,0]]),eye(2) )
	Gamma = 2**(4)*linalg.det(ome*v1*ome*v2-eye(4)/4)
	Lambda = 2**4 * linalg.det(v1+1j*ome/2)*linalg.det(v2+1j*ome/2)

	F_0_squared = 1.0/( sqrt(Gamma) + sqrt(Lambda) - sqrt( (sqrt(Gamma)+sqrt(Lambda))**2-Delta       )    )
	
	delta_vec = (r2-r1)
	exponent = exp(-1.0/4 * sum( (delta_vec.T) * linalg.inv(v1+v2)*delta_vec)   )


	return F_0_squared**(1/2)*exponent

def QFI(r1,r2,v1,v2,dt):
	
	return (8.0*(1.0-fidelity_v2(r1,r2,v1,v2))/(dt**2))






def cov_eta_0_r_infty(ep, gamma,phi,eta):


	A=0.5* matrix([[ ep+1 			    ,  0          		    , gamma*ep*cos(phi)  ,   -gamma*ep*sin(phi)],
				   [ 0 					,  ep+1 				, gamma*ep*sin(phi)  ,	   gamma*ep*cos(phi) ],
				   [ gamma*ep*cos(phi)	,  gamma*ep*sin(phi)   , 3+ep-2*eta  		  , 0 		 ],
				   [-gamma*ep*sin(phi)  ,  gamma*ep*cos(phi)   , 0 				  , 3+ep-2*eta ]])
 	

	SWAP = matrix([ [1,0,0,0],
					[0,0,1,0],
					[0,1,0,0],
					[0,0,0,1]])


	return SWAP*A*SWAP.T






ep = 0.3

gamma =1
phi = pi/3
r = 2.5
dphi = 0.001





X_lin = linspace(-30,30,400)
Y_lin = linspace(-30,30,400)
grid_size = abs(X_lin[1]-X_lin[0])**2



ETA_linear = linspace(0.00001,0.999,51)


direct_int = []
r_infty = []


for k in range(len(ETA_linear)):
	qfi = 0
	eta_k = ETA_linear[k]


	v1_direct = cov_original(ep, gamma,phi-dphi/2,eta_k)
	v2_direct = cov_original(ep, gamma,phi+dphi/2,eta_k)

	qfi_direct = QFI(array([0,0,0,0]),array([0,0,0,0]),v1_direct,v2_direct,dphi)
	direct_int.append(qfi_direct)


	v1_r_infty = cov_eta_0_r_infty(ep, gamma,phi-dphi/2,eta_k)

	v2_r_infty = cov_eta_0_r_infty(ep, gamma,phi+dphi/2,eta_k)
	r_infty.append(QFI(array([0,0,0,0]),array([0,0,0,0]),v1_r_infty,v2_r_infty,dphi))


	#The lines below was run for various squeezing parameters

	# 	for i in range(len(X_lin)):
	# 		for j in range(len(Y_lin)):
	# 			x_i = X_lin[i]
	# 			y_j = Y_lin[j]

	# 			prob_r = prob_bell_measurement(ep, gamma,phi,squeezing,eta_k,x_i,y_j)

	# 			normalising+= prob_r*grid_size

	# 			d1 = mean_vector_AC(ep, gamma,phi-dphi/2,squeezing,eta_k,x_i,y_j)
	# 			d2 = mean_vector_AC(ep, gamma,phi+dphi/2,squeezing,eta_k,x_i,y_j)
				
	# 			v1_state_tele = cov_analytical_4_mode_teleport(ep, phi-dphi/2,gamma, squeezing,eta_k)
	# 			v2_state_tele = cov_analytical_4_mode_teleport(ep, phi+dphi/2,gamma, squeezing,eta_k)
				
	# 			qfi += prob_r*QFI(d1,d2,v1_state_tele/2,v2_state_tele/2,dphi) *grid_size




het = 2*gamma**2*ep**2/(2+3*ep-(-1+gamma**2)*ep**2)


state_teleport_4_modes_r15 = [(0.062043872548999505-6.090738367686425e-18j), (0.059909609310793824+3.718479285975461e-14j), (0.05975517516518351-1.3188247516520775e-13j), (0.060146943690933444-9.270717960388066e-13j), (0.06078618269819018+1.1155394832018526e-13j), (0.06157090510513953+7.744992358381879e-13j), (0.062457138360727915-4.4201409232363865e-13j), (0.06342332788254727-2.6128136742541344e-13j), (0.06445821432073663+9.650345917611925e-13j), (0.06555587394411014+1.542162971261386e-12j), (0.06671343451948591-3.748297151729348e-12j), (0.06792992212770356+1.5973478752317043e-12j), (0.06920563889205579-2.0363581434216246e-12j), (0.07054181316424409+3.4635415823187245e-12j), (0.07194038910103652-1.5516873427623107e-12j), (0.07340391923303957+2.6147868753204144e-12j), (0.07493549262041162-3.586774690963034e-12j), (0.07653871574645463-5.109311484062391e-14j), (0.07821768537170892+2.920695312995193e-13j), (0.07997703611498247-2.367536317805049e-12j), (0.08182193088834482+1.8857006803521646e-12j), (0.0837581233640794-1.0835325927658065e-12j), (0.08579200008955427-1.430165917647979e-12j), (0.08793066116565908+3.3396014326368556e-13j), (0.09018197606056987+2.933178607632116e-12j), (0.09255470515986089-2.463789261145647e-13j), (0.0950585872164459-7.585259695928773e-13j), (0.09770448967150733+7.058111331308112e-12j), (0.10050455462190291-1.029742193695198e-11j), (0.10347239598848887-2.772228394986764e-12j), (0.1066233116565755+5.2171308865330785e-12j), (0.10997454885705742-4.543261268715768e-12j), (0.11354562381069754-5.9904191164903315e-12j), (0.11735869891342543+1.1326643790395717e-11j), (0.12143904781239274-1.0312557884061124e-11j), (0.125815604085394-1.308624792840081e-12j), (0.1305216709174683+3.7300338487367294e-12j), (0.1355957492752777+6.508547845725089e-12j), (0.14108259995835187+2.722427210185912e-11j), (0.14703457548657706+3.013815599626042e-11j), (0.15351329206855724+1.3719317798449142e-11j), (0.16059176251797497-2.568843316184876e-11j), (0.16835717065929834-3.3968960699915966e-12j), (0.17691448348950795+3.1890971275504275e-11j), (0.18639120892752098-8.834945287405762e-12j), (0.1969438118632591+4.201701197838795e-12j), (0.20876641123182968+2.7972838120453083e-11j), (0.22210283250306118+3.192901363333717e-11j), (0.23726363226334435-7.337620671137927e-12j), (0.25465054695854733+3.1989268274330853e-12j), (0.27479265719384066-9.102750433361956e-12j)]




state_teleport_4_modes = [(0.06187286170323954+1.4477388972708888e-16j), (0.05791130947786536+1.2460219337769082e-12j), (0.05849010838521228-1.444568625620923e-13j), (0.05933515519881288-1.310309362206758e-12j), (0.06028189728014597-1.3178600075593823e-12j), (0.06129345275715668-1.3086228885689532e-12j), (0.062357915724621425-3.4233397212558825e-12j), (0.06347118289157125-1.4677576192596124e-12j), (0.06463230278942135+3.764643202017853e-12j), (0.06584188552780901+3.5287329850189945e-13j), (0.06710141216826927-2.983701500988054e-12j), (0.06841297364361822+1.664130470366133e-12j), (0.06977911752456367+6.718028623871978e-12j), (0.07120277082862585-4.3504442461005554e-13j), (0.07268724587343431-5.9603357722959494e-12j), (0.07423621247446492+1.3472881009025172e-13j), (0.07585371375824641+2.689444734891877e-12j), (0.07754420513489138-2.738167307222191e-12j), (0.07931258643622759-1.0302371450000617e-13j), (0.08116423313365909+1.9323315104667547e-12j), (0.08310504406240081-2.4026143335895084e-13j), (0.0851415383135727+1.2073196249514586e-12j), (0.08728087637130355-1.639210444591447e-14j), (0.08953098989115854-5.3217870943803964e-14j), (0.09190064184981143-1.1069752653854377e-11j), (0.094399563515159+2.2816122471918032e-11j), (0.09703857390517873-3.8408497581927265e-11j), (0.09982976000141532-1.3471593688624881e-11j), (0.10278662459401644+2.6978005314706715e-11j), (0.10592433330801726+4.3509082020923825e-11j), (0.10925997042214106+5.972196471690892e-12j), (0.11281284007529503+2.4534631786031747e-11j), (0.11660484608027873-1.555468802068541e-11j), (0.12066094810727478-6.890403652536967e-11j), (0.12500969830989722+2.5256145577264236e-11j), (0.1296839414541157+3.885448647561837e-11j), (0.13472160577974931+3.5476778341939454e-11j), (0.14016677729213026-9.376787683622563e-12j), (0.1460709532312461+3.314828654841363e-11j), (0.15249471763016248+4.429747723122404e-12j), (0.15950978620084183+1.989923946688874e-12j), (0.16720172671356043-1.1735243232465376e-11j), (0.17567344702071738+1.381060776485995e-11j), (0.18504985145555092-4.476612849798762e-11j), (0.19548399488171306-7.551370006495101e-12j), (0.20716555156871444+1.7290919694347487e-11j), (0.22033242305511064-1.8946416608955325e-11j), (0.23528711999791657-7.534126403657586e-13j), (0.2524202824475551+1.3427817401529996e-11j), (0.2722453047739749-2.1395782536182767e-11j), (0.2954506682189239-1.810799850628627e-11j)]

state_teleport_4_modes_r05 = [(0.06206745237986655+2.4701780408467067e-20j), (0.06183586465478701+1.7741935951674427e-15j), (0.06172873310353365+2.4852390367403505e-14j), (0.06172806277075097-3.4201382336451214e-14j), (0.061820053976294774-1.3439405683134698e-13j), (0.061993961288459826-3.2259418971636295e-14j), (0.0622414089530166-3.7286350168801755e-14j), (0.062555802618739-1.9643834909026958e-13j), (0.06293194234794608-1.5046298717035768e-13j), (0.0633657762837617+1.9254643782886724e-13j), (0.06385412146944999-8.578250488528232e-14j), (0.06439455065141211+5.037088039182266e-13j), (0.06498523937236837+2.614125486186475e-14j), (0.06562488848760634+4.917884064118786e-13j), (0.0663126595324029+6.529966484192928e-14j), (0.06704808407283572+1.1230618118562482e-12j), (0.06783105699835806+8.623822376260445e-13j), (0.0686617829739944-9.735783881518818e-13j), (0.06954077252762211-1.388223207238625e-12j), (0.0704688010449179+5.432957240230751e-13j), (0.0714469025605748-2.656337637253775e-13j), (0.07247639696600071-1.0746119427217665e-12j), (0.07355883420730037-2.8626588908379876e-12j), (0.07469603405876488-1.2292063908117986e-12j), (0.07589009655395905-2.3194842150754322e-12j), (0.07714337309106262-1.5768420021162755e-12j), (0.07845852787875679+1.7624084324768687e-12j), (0.07983852874517769-1.9798298284551503e-12j), (0.0812866544360121+1.2500929392951442e-12j), (0.08280657178636702+1.416835416316392e-12j), (0.08440229758172511+5.010942070378943e-13j), (0.08607829579924951+2.9761536582062017e-12j), (0.08783948001836663+1.3409822951147651e-12j), (0.08969128017536503-1.7918299352159134e-12j), (0.09163969491778286+4.373738011022351e-13j), (0.09369135360719534+7.102445090425303e-12j), (0.0958535875848557+3.471572238939372e-12j), (0.09813452312452571-2.183059415220267e-12j), (0.10054318766648386+5.298308555185756e-12j), (0.10308963513039039-2.750552755723187e-12j), (0.10578505416831657+5.921161302564514e-13j), (0.10864195951000104+1.365128076104328e-12j), (0.11167438497533981-8.314638239457142e-12j), (0.11489810172171892-4.966437049426093e-13j), (0.11833088775016343+1.979426524595914e-12j), (0.12199286423466897+3.5255935103287257e-12j), (0.12590689338643885+2.169207577159447e-12j), (0.13009903548866922-7.566181692586945e-12j), (0.1345991539973904-7.961684571750269e-12j), (0.1394415690465948+1.8223538887378593e-12j), (0.14466601357829784+2.253388958002613e-12j)]


r_infty= concatenate(([het],r_infty),axis = None)



fig,ax = plt.subplots(1,1)




# quit()
mpl.rc('font',family = 'Times New Roman')


# linewidth = 3
# linestyles = ['-', '--', '-.', ':']



linear, = ax.plot(ETA_linear,array(direct_int)/0.3, color = 'orange', markersize=9, alpha = 1.0, ls="-",label='DI')



local, = ax.plot(ETA_linear,array(het*linspace(1,1,len(ETA_linear)))/ep, color = 'red', markersize=9, alpha = 1.0, ls=":", label = r"Local heterodyne")

qfi_infinity = ax.plot(concatenate(([0],ETA_linear),axis=None),array(r_infty)/ep, color = 'magenta', markersize=9, alpha = 1.0, ls=(0, (5, 1, 0, 0, 1, 1)), label = r"r $\rightarrow \infty$")

qfi, = ax.plot(ETA_linear,array(state_teleport_4_modes)/ep, color = 'green', markersize=9, alpha = 1.0, ls="-.", label = r"r = 2.5")


ax.plot(ETA_linear,array(state_teleport_4_modes_r15)/ep, color = 'blue', alpha = 1.0,  label = r"r = 1.5")


qfi3, = ax.plot(ETA_linear,array(state_teleport_4_modes_r05)/ep, color = 'purple', markersize=9, alpha = 1.0, ls='--', label = r"r = 0.5")



# ax.set_ylim([0,1.1])
# ax.set_xlim([0.12,0.25])
# ax.set_xscale('log')
# ax.set_yscale('log')
ax.set_ylabel(r'J$_\phi/\epsilon$', fontsize = 23)

ax.set_xlabel('Transmission parameter '+ r'$\eta$', fontsize = 20)
plt.tick_params(labelsize = 20)


first_legend = plt.legend( loc=0, fontsize = 18 ,fancybox = True, framealpha = 0.2)
plt.show()


==> anc/Fig_3_b_phi_inset_analytical.py <==
from numpy import*
import numpy as np
import strawberryfields as sf


from scipy import linalg
np.set_printoptions(precision=5) 
import math
from math import cosh, sinh
from scipy import linalg


from mpl_toolkits.mplot3d import Axes3D

from matplotlib import cm
import matplotlib as mpl

from matplotlib.ticker import LinearLocator, FormatStrFormatter
import matplotlib.pyplot as plt

# ep, gamma,phi,eta
def cov_original(ep, gamma,phi,eta):

	eps = ep*eta
	A=0.5* matrix([[ eps+1 			    ,  gamma*eps*cos(phi)  ,  0 				, -gamma*eps*sin(phi)],
				   [ gamma*eps*cos(phi) ,  eps+1 			   , gamma*eps*sin(phi) ,	 0			     	  ],
				   [ 0				    ,  gamma*eps*sin(phi)  , eps+1 			  	, gamma*eps*cos(phi) ],
				   [-gamma*eps*sin(phi) ,  0 				   , gamma*eps*cos(phi) , eps +1 ]])



	return A



def prob_bell_measurement(ep, gamma,phi,r,eta,x,y):
	c = cosh(2*r) * eta + (1-eta)
	s = eta * sinh(2*r)

 
	sigma_b = matrix(  (ep+1) *eye(2)  )  

	inverse = linalg.inv(sigma_b +c *eye(2))

	r_m = matrix([[x],[y]])


	pr= exp( sum(-(r_m.T)*inverse*r_m) )/(pi * sqrt(linalg.det( sigma_b +c *eye(2)) ) )


	return pr



def mean_vector_AC(ep, gamma,phi,r,eta,x,y):

	c = cosh(2*r) * eta + (1-eta)
	s = eta * sinh(2*r)

	sigma_a = matrix(  (ep+1) *eye(2)  )    
	sigma_b = matrix(  (ep+1) *eye(2)  )  

	sigma_ab = matrix( [[gamma*ep*cos(phi),-gamma*ep*sin(phi)],
				 	    [gamma*ep*sin(phi), gamma*ep*cos(phi)]])

	sigma_abt =sigma_ab.T

	sigma_z = matrix([[1,0],[0,-1]])

	SWAP = matrix([ [1,0,0,0],
					[0,0,1,0],
					[0,1,0,0],
					[0,0,0,1]])
	r_m = matrix([[x],[y]])
	
	r_A = sigma_ab*linalg.inv( -sigma_z*( c*eye(2) + sigma_z*sigma_b*sigma_z) )*r_m
	
	r_C = s*sigma_z*linalg.inv(c*eye(2) + sigma_z*sigma_b*sigma_z)* r_m


	vec = SWAP* (matrix(array([r_A,r_C]).flatten()).T)

	return  vec


def cov_analytical_4_mode_teleport(ep, phi,gamma, r,eta):

    #this is in x1 x2 p1 p2

	c = cosh(2*r) * eta + (1-eta)
	s = eta * sinh(2*r)



	term11 = 1+ep - gamma**2*ep**2/(1+c+ep)

	term22 = c - s**2/(1+c+ep)

	term13 = s*gamma*ep*cos(phi)/(1+c+ep)

	term14 = s*gamma*ep*sin(phi)/(1+c+ep)

	# mat = matrix([  [ term11, term12 ,     0       ,-term14],
	#                 [ term12, term22 ,    term14    , 0       ],
	#                 [ 0     , term14 ,    term11   , term12  ],
	#                 [-term14, 0      ,    term12    , term22  ]])

	mat = matrix([[term11,0     ,term13,-term14],
				  [0,     term11,term14, term13 ],
				  [term13,term14,term22,0       ],
				  [-term14,term13,0    ,term22]])


	SWAP = matrix([ [1,0,0,0],
					[0,0,1,0],
					[0,1,0,0],
					[0,0,0,1]])

	return SWAP*mat*(SWAP.T)


def Fidelity(r1,r2,v1,v2):

	dim = shape(v1)[0]
	# print('dimension',dim)

	ome = kron(matrix([[0,1],[-1,0]]),eye(2) )

	Vaux= (ome.T)*linalg.inv(v1+v2)*(ome/4.0+v2*ome*v1)

	delta_vec = (r2-r1)

	exponent = exp(-1.0/4 * sum( (delta_vec.T) * linalg.inv(v1+v2)*delta_vec)   )

	Ftot = linalg.det(2*  (  linalg.sqrtm( eye(dim)+ linalg.inv(Vaux*ome*Vaux*ome)/4.0 ) +eye(dim) )*Vaux    )
	# print 'Ftot', Ftot
	return Ftot**(0.25)*exponent / (linalg.det(v1+v2))**(0.25)



def fidelity_v2(r1,r2,v1,v2):
	Delta = linalg.det(v1+v2)

	ome = kron(matrix([[0,1],[-1,0]]),eye(2) )
	Gamma = 2**(4)*linalg.det(ome*v1*ome*v2-eye(4)/4)
	Lambda = 2**4 * linalg.det(v1+1j*ome/2)*linalg.det(v2+1j*ome/2)

	F_0_squared = 1.0/( sqrt(Gamma) + sqrt(Lambda) - sqrt( (sqrt(Gamma)+sqrt(Lambda))**2-Delta       )    )
	
	delta_vec = (r2-r1)
	exponent = exp(-1.0/4 * sum( (delta_vec.T) * linalg.inv(v1+v2)*delta_vec)   )


	return F_0_squared**(1/2)*exponent

def QFI(r1,r2,v1,v2,dt):
	
	return (8.0*(1.0-fidelity_v2(r1,r2,v1,v2))/(dt**2))






def cov_eta_0_r_infty(ep, gamma,phi,eta):


	A=0.5* matrix([[ ep+1 			    ,  0          		    , gamma*ep*cos(phi)  ,   -gamma*ep*sin(phi)],
				   [ 0 					,  ep+1 				, gamma*ep*sin(phi)  ,	   gamma*ep*cos(phi) ],
				   [ gamma*ep*cos(phi)	,  gamma*ep*sin(phi)    , 3+ep-2*eta  		  , 0 		 ],
				   [-gamma*ep*sin(phi)  ,  gamma*ep*cos(phi)    , 0 				  , 3+ep-2*eta ]])
 	

	SWAP = matrix([ [1,0,0,0],
					[0,0,1,0],
					[0,1,0,0],
					[0,0,0,1]])


	return SWAP*A*SWAP.T



def analytical_qfi(ep, phi,gamma, r,eta):
	c = eta*cosh(2*r) + (1-eta)
	s = eta*sinh(2*r)

	bottom1 = c**2*(ep+1) + c*ep*(ep*(1-gamma**2) + 2) - (s**2+1)*(ep+1)
	term1 = s**2/ (  bottom1)

	bottom2 = c**2*(ep+1) + c*ep*(ep*(1-gamma**2)+2) + c - s**2*(ep+1)
	term2 = (c*(c+ep+1) - s**2)/bottom2

	Jphiphi = 2*gamma**2*ep**2 / (c + ep +1 ) * (term1 + term2)

	return Jphiphi



ep = 0.3

gamma =1
phi = pi/3
r = 2.5
dphi = 0.001




boundaries = 500
no_of_points = 501
X_lin = linspace(-boundaries,boundaries,no_of_points)
Y_lin = linspace(-boundaries,boundaries,no_of_points)
grid_size = abs(X_lin[1]-X_lin[0])**2





ETA_linear = linspace(0.0001,0.3,61)

direct_int = []

r_25 = []

r_15 = []

r_05 = []

r_infty= []

tester = []

for k in range(len(ETA_linear)):
	qfi = 0
	eta_k = ETA_linear[k]
	normalising = 0

	v1_direct = cov_original(ep, gamma,phi-dphi/2,eta_k)
	v2_direct = cov_original(ep, gamma,phi+dphi/2,eta_k)

	qfi_direct = QFI(array([0,0,0,0]),array([0,0,0,0]),v1_direct,v2_direct,dphi)
	direct_int.append(qfi_direct)




	v1_r_infty = cov_eta_0_r_infty(ep, gamma,phi-dphi/2,eta_k)
	v2_r_infty = cov_eta_0_r_infty(ep, gamma,phi+dphi/2,eta_k)

	qfi_infty =  QFI(array([0,0,0,0]),array([0,0,0,0]),v1_r_infty,v2_r_infty,dphi)


	r_infty.append(qfi_infty)

	r_25.append(analytical_qfi(ep, phi,gamma, 2.5,eta_k))

	r_15.append(analytical_qfi(ep, phi,gamma, 1.5,eta_k))
	r_05.append(analytical_qfi(ep, phi,gamma, 0.5,eta_k))
#The lines below was run for various squeezing parameters

# 	for i in range(len(X_lin)):
# 		for j in range(len(Y_lin)):
# 			x_i = X_lin[i]
# 			y_j = Y_lin[j]

# 			prob_r = prob_bell_measurement(ep, gamma,phi,squeezing,eta_k,x_i,y_j)

# 			normalising+= prob_r*grid_size

# 			d1 = mean_vector_AC(ep, gamma,phi-dphi/2,squeezing,eta_k,x_i,y_j)
# 			d2 = mean_vector_AC(ep, gamma,phi+dphi/2,squeezing,eta_k,x_i,y_j)
			
# 			v1_state_tele = cov_analytical_4_mode_teleport(ep, phi-dphi/2,gamma, squeezing,eta_k)
# 			v2_state_tele = cov_analytical_4_mode_teleport(ep, phi+dphi/2,gamma, squeezing,eta_k)
			
# 			qfi += prob_r*QFI(d1,d2,v1_state_tele/2,v2_state_tele/2,dphi) *grid_size




het = 2*gamma**2*ep**2/(2+3*ep-(-1+gamma**2)*ep**2)



#the obtained data

state_teleport_4_modes_r15 = [(0.062043872548999505-6.090738367686425e-18j), (0.059909609310793824+3.718479285975461e-14j), (0.05975517516518351-1.3188247516520775e-13j), (0.060146943690933444-9.270717960388066e-13j), (0.06078618269819018+1.1155394832018526e-13j), (0.06157090510513953+7.744992358381879e-13j), (0.062457138360727915-4.4201409232363865e-13j), (0.06342332788254727-2.6128136742541344e-13j), (0.06445821432073663+9.650345917611925e-13j), (0.06555587394411014+1.542162971261386e-12j), (0.06671343451948591-3.748297151729348e-12j), (0.06792992212770356+1.5973478752317043e-12j), (0.06920563889205579-2.0363581434216246e-12j), (0.07054181316424409+3.4635415823187245e-12j), (0.07194038910103652-1.5516873427623107e-12j), (0.07340391923303957+2.6147868753204144e-12j), (0.07493549262041162-3.586774690963034e-12j), (0.07653871574645463-5.109311484062391e-14j), (0.07821768537170892+2.920695312995193e-13j), (0.07997703611498247-2.367536317805049e-12j), (0.08182193088834482+1.8857006803521646e-12j), (0.0837581233640794-1.0835325927658065e-12j), (0.08579200008955427-1.430165917647979e-12j), (0.08793066116565908+3.3396014326368556e-13j), (0.09018197606056987+2.933178607632116e-12j), (0.09255470515986089-2.463789261145647e-13j), (0.0950585872164459-7.585259695928773e-13j), (0.09770448967150733+7.058111331308112e-12j), (0.10050455462190291-1.029742193695198e-11j), (0.10347239598848887-2.772228394986764e-12j), (0.1066233116565755+5.2171308865330785e-12j), (0.10997454885705742-4.543261268715768e-12j), (0.11354562381069754-5.9904191164903315e-12j), (0.11735869891342543+1.1326643790395717e-11j), (0.12143904781239274-1.0312557884061124e-11j), (0.125815604085394-1.308624792840081e-12j), (0.1305216709174683+3.7300338487367294e-12j), (0.1355957492752777+6.508547845725089e-12j), (0.14108259995835187+2.722427210185912e-11j), (0.14703457548657706+3.013815599626042e-11j), (0.15351329206855724+1.3719317798449142e-11j), (0.16059176251797497-2.568843316184876e-11j), (0.16835717065929834-3.3968960699915966e-12j), (0.17691448348950795+3.1890971275504275e-11j), (0.18639120892752098-8.834945287405762e-12j), (0.1969438118632591+4.201701197838795e-12j), (0.20876641123182968+2.7972838120453083e-11j), (0.22210283250306118+3.192901363333717e-11j), (0.23726363226334435-7.337620671137927e-12j), (0.25465054695854733+3.1989268274330853e-12j), (0.27479265719384066-9.102750433361956e-12j)]


# r_15 = [(0.062043872535651884-6.090738367686294e-18j), (0.06049370011528366-3.022382657335379e-14j), (0.05990913904441768+2.877112545389945e-13j), (0.05972716501859081+1.4969088656872486e-13j), (0.05975546009189388+5.581099813652485e-13j), (0.059909998108539184+8.081375686706591e-13j), (0.06014808012929099+1.21731992242111e-12j), (0.06044567710436734-3.4496725021706506e-14j), (0.060788210871868996+1.5335186453902188e-13j), (0.061166345372865194-5.304842812595319e-13j), (0.06157385184931005+3.4881337755679925e-13j), (0.06200642924652859+4.1866234698439347e-13j), (0.06246104382645502+3.6534407561850554e-13j), (0.06293551186368306-3.117871761096787e-13j), (0.06342824459780455-2.937815093311172e-12j), (0.06393808531143004-1.0925279155964228e-12j), (0.06446419599873555+1.9025325419768637e-12j), (0.06500597300866966+2.312670505609984e-12j), (0.06556298774257664+1.6839941075525816e-12j), (0.06613497091496726-1.9978387943058115e-12j), (0.0667217537446011-2.802485654427424e-12j), (0.06732327141264499-5.431619135549891e-13j), (0.06793952772291345+9.2418778496765e-15j), (0.06857059983781283-1.9714214290956177e-12j), (0.06921662127021638-1.8143812012431857e-12j), (0.069877767239523-3.660786135136195e-12j)]

# r_25 = [(0.06187286170323954+1.4477388972708888e-16j), (0.05803513783712448+1.5926114254046745e-12j), (0.057911488982081344-1.1062241115422758e-12j), (0.05814255436378445+1.2504001013780117e-12j), (0.058491178101978965+1.5115372336846652e-12j), (0.05889687558101236-3.1367765637297944e-13j), (0.059337058917108616+3.315207053512017e-12j), (0.0598014201044948+7.641654829432436e-13j), (0.06028465309711005+6.234487581508499e-13j), (0.06078378830158206+2.5091257578820213e-12j), (0.06129709179948403-1.3291105006747636e-12j), (0.061823534410580284-1.9402281752848517e-12j), (0.062362496576372384-3.1911744705367656e-13j), (0.06291363074254368-8.08209590259664e-13j), (0.06347676197430366-3.623277161280829e-12j), (0.06405185356212155+2.5957772658982544e-12j), (0.06463894996765993-1.961233643641494e-13j), (0.0652381663190705+3.917838000391819e-12j), (0.06584966777287989-4.824053293321867e-12j), (0.06647367159265459-5.73770637222159e-12j), (0.06711041845063816-2.1585533299456913e-12j), (0.0677601907713473+3.4984819474725643e-12j), (0.06842329414132092-1.5555710058402408e-12j), (0.0691000572970728+3.3444677837924425e-12j), (0.06979084442207327+1.1184568956319682e-13j), (0.07049602918815294+4.619106266362955e-12j)]



# state_teleport_4_modes = [(0.06187286170323954+1.4477388972708888e-16j), (0.05791130947786536+1.2460219337769082e-12j), (0.05849010838521228-1.444568625620923e-13j), (0.05933515519881288-1.310309362206758e-12j), (0.06028189728014597-1.3178600075593823e-12j), (0.06129345275715668-1.3086228885689532e-12j), (0.062357915724621425-3.4233397212558825e-12j), (0.06347118289157125-1.4677576192596124e-12j), (0.06463230278942135+3.764643202017853e-12j), (0.06584188552780901+3.5287329850189945e-13j), (0.06710141216826927-2.983701500988054e-12j), (0.06841297364361822+1.664130470366133e-12j), (0.06977911752456367+6.718028623871978e-12j), (0.07120277082862585-4.3504442461005554e-13j), (0.07268724587343431-5.9603357722959494e-12j), (0.07423621247446492+1.3472881009025172e-13j), (0.07585371375824641+2.689444734891877e-12j), (0.07754420513489138-2.738167307222191e-12j), (0.07931258643622759-1.0302371450000617e-13j), (0.08116423313365909+1.9323315104667547e-12j), (0.08310504406240081-2.4026143335895084e-13j), (0.0851415383135727+1.2073196249514586e-12j), (0.08728087637130355-1.639210444591447e-14j), (0.08953098989115854-5.3217870943803964e-14j), (0.09190064184981143-1.1069752653854377e-11j), (0.094399563515159+2.2816122471918032e-11j), (0.09703857390517873-3.8408497581927265e-11j), (0.09982976000141532-1.3471593688624881e-11j), (0.10278662459401644+2.6978005314706715e-11j), (0.10592433330801726+4.3509082020923825e-11j), (0.10925997042214106+5.972196471690892e-12j), (0.11281284007529503+2.4534631786031747e-11j), (0.11660484608027873-1.555468802068541e-11j), (0.12066094810727478-6.890403652536967e-11j), (0.12500969830989722+2.5256145577264236e-11j), (0.1296839414541157+3.885448647561837e-11j), (0.13472160577974931+3.5476778341939454e-11j), (0.14016677729213026-9.376787683622563e-12j), (0.1460709532312461+3.314828654841363e-11j), (0.15249471763016248+4.429747723122404e-12j), (0.15950978620084183+1.989923946688874e-12j), (0.16720172671356043-1.1735243232465376e-11j), (0.17567344702071738+1.381060776485995e-11j), (0.18504985145555092-4.476612849798762e-11j), (0.19548399488171306-7.551370006495101e-12j), (0.20716555156871444+1.7290919694347487e-11j), (0.22033242305511064-1.8946416608955325e-11j), (0.23528711999791657-7.534126403657586e-13j), (0.2524202824475551+1.3427817401529996e-11j), (0.2722453047739749-2.1395782536182767e-11j), (0.2954506682189239-1.810799850628627e-11j)]
#the above goes with linspace(0.0001,0.999,51)




fig,ax = plt.subplots(1,1)



mpl.rc('font',family = 'Times New Roman')


listy = linspace(0.0001,0.999,51)[13:]
# second_half = abs(array(state_teleport_4_modes[13:]))


linear, = ax.plot(ETA_linear,array(direct_int)/ep, color = 'orange', markersize=9, alpha = 1.0, ls="-",label='DI')


local, = ax.plot(linspace(0.0001,0.999,51),array(het*linspace(1,1,51))/ep, color = 'red', markersize=9, alpha = 1.0, ls=":", label = r"Local heterodyne")


ax.plot((ETA_linear),array(r_infty)/ep, color = 'magenta', ls = '--', alpha = 1.0,  label = r"r $\rightarrow \infty$")



# qfi, = ax.plot(linspace(0.0001,0.25,26),array(r_25)/ep, color = 'green', markersize=9, alpha = 1.0, ls="-.", label = r"r = 2.5")

# qfi25 = ax.plot(listy ,second_half/ep, color = 'green', markersize=9, alpha = 1.0, ls="-.")

qfi25 = ax.plot(ETA_linear ,array(r_25)/ep, color = 'green', markersize=9, alpha = 1.0, ls="-.", label = r"r = 2.5")



qfi15 = ax.plot(ETA_linear,array(r_15)/ep, color = 'blue', alpha = 1.0,  label = r"r = 1.5")

qfi3, = ax.plot(ETA_linear,array(r_05)/ep, color = 'purple', markersize=9, alpha = 1.0, ls=(0, (3, 1, 1, 1, 1, 1)), label = r"r = 0.5")


# 
ax.set_ylim([0.185,0.25])
ax.set_xlim([-0.005,0.255])
# ax.set_xlim([0.1,0.14])
# ax.set_xscale('log')
# ax.set_yscale('log')
ax.set_ylabel(r'J$_\phi/\epsilon$', fontsize = 23)

ax.set_xlabel('Transmission parameter '+ r'$\eta$', fontsize = 20)
plt.tick_params(labelsize = 20)


first_legend = plt.legend( loc=0, fontsize = 18 ,fancybox = True, framealpha = 0.2)
plt.show()


==> anc/Fig_4_a.py <==
from numpy import*
import numpy as np
import strawberryfields as sf

from strawberryfields.ops import *
# from strawberryfields.ops import utils
from scipy import linalg
from numpy import sqrt,pi, matrix,exp,sin,cos
np.set_printoptions(precision=5) 
import math
from math import cosh, sinh
from scipy import linalg


from mpl_toolkits.mplot3d import Axes3D

from matplotlib import cm
import matplotlib as mpl

from matplotlib.ticker import LinearLocator, FormatStrFormatter
import matplotlib.pyplot as plt


def cov_original(ep, gamma,phi,eta):

	eps = ep*eta
	A=0.5* matrix([[ eps+1 			    ,  gamma*eps*cos(phi)  ,  0 				, -gamma*eps*sin(phi)],
				   [ gamma*eps*cos(phi) ,  eps+1 			   , gamma*eps*sin(phi) ,	 0			     	  ],
				   [ 0				    ,  gamma*eps*sin(phi)  , eps+1 			  	, gamma*eps*cos(phi) ],
				   [-gamma*eps*sin(phi) ,  0 				   , gamma*eps*cos(phi) , eps +1 ]])



	return A



def prob_bell_measurement(ep, gamma,phi,r,eta,x,y):
	c = cosh(2*r) * eta + (1-eta)
	s = eta * sinh(2*r)

 
	sigma_b = matrix(  (ep+1) *eye(2)  )  

	inverse = linalg.inv(sigma_b +c *eye(2))

	r_m = matrix([[x],[y]])


	pr= exp( sum(-(r_m.T)*inverse*r_m) )/(pi * sqrt(linalg.det( sigma_b +c *eye(2)) ) )


	return pr



def mean_vector_AC(ep, gamma,phi,r,eta,x,y):

	c = cosh(2*r) * eta + (1-eta)
	s = eta * sinh(2*r)

	sigma_a = matrix(  (ep+1) *eye(2)  )    
	sigma_b = matrix(  (ep+1) *eye(2)  )  

	sigma_ab = matrix( [[gamma*ep*cos(phi),-gamma*ep*sin(phi)],
				 	    [gamma*ep*sin(phi), gamma*ep*cos(phi)]])

	sigma_abt =sigma_ab.T

	sigma_z = matrix([[1,0],[0,-1]])

	SWAP = matrix([ [1,0,0,0],
					[0,0,1,0],
					[0,1,0,0],
					[0,0,0,1]])
	r_m = matrix([[x],[y]])
	
	r_A = sigma_ab*linalg.inv( -sigma_z*( c*eye(2) + sigma_z*sigma_b*sigma_z) )*r_m
	
	r_C = s*sigma_z*linalg.inv(c*eye(2) + sigma_z*sigma_b*sigma_z)* r_m


	vec = SWAP* (matrix(array([r_A,r_C]).flatten()).T)

	return  vec


def cov_analytical_4_mode_teleport(ep, phi,gamma, r,eta):

    #this is in x1 x2 p1 p2

	c = cosh(2*r) * eta + (1-eta)
	s = eta * sinh(2*r)



	term11 = 1+ep - gamma**2*ep**2/(1+c+ep)

	term22 = c - s**2/(1+c+ep)

	term13 = s*gamma*ep*cos(phi)/(1+c+ep)

	term14 = s*gamma*ep*sin(phi)/(1+c+ep)

	

	mat = matrix([[term11,0     ,term13,-term14],
				  [0,     term11,term14, term13 ],
				  [term13,term14,term22,0       ],
				  [-term14,term13,0    ,term22]])


	SWAP = matrix([ [1,0,0,0],
					[0,0,1,0],
					[0,1,0,0],
					[0,0,0,1]])

	return SWAP*mat*(SWAP.T)


def Fidelity(r1,r2,v1,v2):

	dim = shape(v1)[0]
	# print('dimension',dim)

	ome = kron(matrix([[0,1],[-1,0]]),eye(2) )

	Vaux= (ome.T)*linalg.inv(v1+v2)*(ome/4.0+v2*ome*v1)

	delta_vec = (r2-r1)

	exponent = exp(-1.0/4 * sum( (delta_vec.T) * linalg.inv(v1+v2)*delta_vec)   )

	Ftot = linalg.det(2*  (  linalg.sqrtm( eye(dim)+ linalg.inv(Vaux*ome*Vaux*ome)/4.0 ) +eye(dim) )*Vaux    )
	# print 'Ftot', Ftot
	return Ftot**(0.25)*exponent / (linalg.det(v1+v2))**(0.25)



def fidelity_v2(r1,r2,v1,v2):
	Delta = linalg.det(v1+v2)

	ome = kron(matrix([[0,1],[-1,0]]),eye(2) )
	Gamma = 2**(4)*linalg.det(ome*v1*ome*v2-eye(4)/4)
	Lambda = 2**4 * linalg.det(v1+1j*ome/2)*linalg.det(v2+1j*ome/2)

	F_0_squared = 1.0/( sqrt(Gamma) + sqrt(Lambda) - sqrt( (sqrt(Gamma)+sqrt(Lambda))**2-Delta       )    )
	
	delta_vec = (r2-r1)
	exponent = exp(-1.0/4 * sum( (delta_vec.T) * linalg.inv(v1+v2)*delta_vec)   )


	return F_0_squared**(1/2)*exponent

def QFI(r1,r2,v1,v2,dt):
	
	return (8.0*(1.0-fidelity_v2(r1,r2,v1,v2))/(dt**2))



def cov_eta_0_r_infty(ep, gamma,phi,eta):
	# sigma_AC = 
	# eps = ep*eta

	A=0.5* matrix([[ ep+1 			    ,  0          		    , gamma*ep*cos(phi)  ,   -gamma*ep*sin(phi)],
				   [ 0 					,  ep+1 				, gamma*ep*sin(phi)  ,	   gamma*ep*cos(phi) ],
				   [ gamma*ep*cos(phi)	,  gamma*ep*sin(phi)    , 3+ep-2*eta  		  , 0 		 ],
				   [-gamma*ep*sin(phi)  ,  gamma*ep*cos(phi)    , 0 				  , 3+ep-2*eta ]])
 	

	SWAP = matrix([ [1,0,0,0],
					[0,0,1,0],
					[0,1,0,0],
					[0,0,0,1]])


	return SWAP*A*SWAP.T



def local_qfi(ep,gamma):
	return 2*gamma**2*ep**2/(   (1-gamma**2)*ep**2 + 3*ep +2 )

if __name__ == '__main__':


	gamma =1
	phi = 0
	dphi = 0.001


	ETA_linear = linspace(0.0001,0.5,61)

	ep_005 = []

	ep_01 = []
	ep_02 = []
	ep_03 = []
	ep_04 = []

	ep_05 = []

	for k in range(len(ETA_linear)):


		eta = ETA_linear[k]

		v1_ep_005 = cov_eta_0_r_infty(0.05, gamma,phi-dphi/2,eta)
		v2_ep_005 = cov_eta_0_r_infty(0.05, gamma,phi+dphi/2,eta)

		ep_005.append(QFI(array([0,0,0,0]),array([0,0,0,0]),v1_ep_005,v2_ep_005,dphi))



		v1_ep_01 = cov_eta_0_r_infty(0.1, gamma,phi-dphi/2,eta)
		v2_ep_01 = cov_eta_0_r_infty(0.1, gamma,phi+dphi/2,eta)

		ep_01.append(QFI(array([0,0,0,0]),array([0,0,0,0]),v1_ep_01,v2_ep_01,dphi))




		v1_ep_02 = cov_eta_0_r_infty(0.2, gamma,phi-dphi/2,eta)
		v2_ep_02 = cov_eta_0_r_infty(0.2, gamma,phi+dphi/2,eta)

		ep_02.append(QFI(array([0,0,0,0]),array([0,0,0,0]),v1_ep_02,v2_ep_02,dphi))



		v1_ep_03 = cov_eta_0_r_infty(0.3, gamma,phi-dphi/2,eta)
		v2_ep_03 = cov_eta_0_r_infty(0.3, gamma,phi+dphi/2,eta)

		ep_03.append(QFI(array([0,0,0,0]),array([0,0,0,0]),v1_ep_03,v2_ep_03,dphi))



		v1_ep_04 = cov_eta_0_r_infty(0.4, gamma,phi-dphi/2,eta)
		v2_ep_04 = cov_eta_0_r_infty(0.4, gamma,phi+dphi/2,eta)

		ep_04.append(QFI(array([0,0,0,0]),array([0,0,0,0]),v1_ep_04,v2_ep_04,dphi))



		v1_ep_05 = cov_eta_0_r_infty(0.5, gamma,phi-dphi/2,eta)
		v2_ep_05 = cov_eta_0_r_infty(0.5, gamma,phi+dphi/2,eta)

		ep_05.append(QFI(array([0,0,0,0]),array([0,0,0,0]),v1_ep_05,v2_ep_05,dphi))


	fig,ax = plt.subplots(1,1)




	mpl.rc('font',family = 'Times New Roman')

	gamma = 1


	
	
	


	ax.plot(ETA_linear, ETA_linear  , color = 'orange', markersize=9, alpha = 0.9, ls="-",label=r'DI')


	ax.plot(ETA_linear,array(ep_05)/0.5, color = 'blue',  alpha = 1.0, ls = ':', label = r" $\epsilon = 0.5$")
	ax.plot(ETA_linear,linspace(1,1,len(ETA_linear))*local_qfi(0.5,gamma)/0.5, color = 'blue', ls = ':', alpha = 1.0,)



	
	ax.plot(ETA_linear,array(ep_02)/0.2, color = 'magenta', ls = '-.', alpha = 1.0,  label = r" $\epsilon = 0.2$")
	ax.plot(ETA_linear,linspace(1,1,len(ETA_linear))*local_qfi(0.2,gamma)/0.2, color = 'magenta', ls = '-.', alpha = 1.0)



	

	ax.plot(ETA_linear,array(ep_005)/0.05, color = 'green', markersize=9, alpha = 1.0, ls="--",label=r'$\epsilon = 0.05$')
	ax.plot(ETA_linear,linspace(1,1,len(ETA_linear))*local_qfi(0.05,gamma)/0.05, color = 'green', markersize=9, alpha = 1.0, ls="--")

	# ax.scatter(ETA_linear,array(ep_005)/0.05, color = 'black', s=7, alpha = 1.0, marker = '*', label = r" $\epsilon = 0.05$")
	# ax.scatter(ETA_linear,linspace(1,1,len(ETA_linear))*local_qfi(0.05,gamma)/0.05, color = 'black', s=7, alpha = 1.0, marker = '*')





	ax.scatter([0.3338,0.1688], [0.333,0.2859], s = 100, marker = '*',color = 'red', alpha = 1)

	ax.scatter([0.1674,0.0812], [0.1660,0.1536], s = 100, marker = '*',color = 'red', alpha = 1,label = r'$\eta_{cross}$')

	ax.scatter([0.047,0.0237], [0.0475,0.0465], s = 60, marker = '*',color = 'red', alpha = 1)




	



	# 
	# ax.set_ylim([0.04,0.05])
	# ax.set_xlim([0,0.1])
	# ax.set_xscale('log')
	# ax.set_yscale('log')
	ax.set_ylabel(r'J$_\phi/\epsilon$', fontsize = 23)

	ax.set_xlabel('Transmission parameter '+ r'$\eta$', fontsize = 20)
	plt.tick_params(labelsize = 20)


	first_legend = plt.legend(ncol = 2, loc=0, fontsize = 18 ,fancybox = True, framealpha = 0.2)
	plt.show()


==> anc/Fig_4_b.py <==
from numpy import*
import numpy as np

from scipy import linalg
from numpy import sqrt,pi, matrix,exp,sin,cos
np.set_printoptions(precision=5) 
import math
from math import cosh, sinh
from scipy import linalg


from mpl_toolkits.mplot3d import Axes3D

from matplotlib import cm
import matplotlib as mpl

from matplotlib.ticker import LinearLocator, FormatStrFormatter
import matplotlib.pyplot as plt



if __name__ == '__main__':



	EPSILON =     [0,  0.01      , 0.05   , 0.1   , 0.15  ,  0.2      , 0.3    ,    0.4 , 0.5]
 
	DI_cross =    [0, 0.00993 , 0.04757, 0.091 , 0.1304,  0.1670   , 0.2310 ,  0.2856, 0.3334   ]

	local_cross = [0, 0.00497  , 0.023  , 0.04539  , 0.0646,  0.08250  , 0.1157  ,  0.1423, 0.1670 ]

	mpl.rc('font',family = 'Times New Roman')
	fig,ax = plt.subplots(1,1)

	ax.fill_between(EPSILON,DI_cross,local_cross,alpha = 0.5)

	ax.plot(EPSILON, DI_cross  , color = 'orange', markersize=20, alpha = 1.0, ls="-",label=r'DI')


	ax.plot(EPSILON,local_cross, color = 'red',   markersize=20 ,alpha = 1.0, ls = ':', label = r" Local Heterodyne")

	# ax.plot(ETA_linear,linspace(1,1,len(ETA_linear))*local_qfi(0.5,gamma)/0.5, color = 'blue', ls = ':', alpha = 1.0,)




	# # 
	# ax.set_ylim([0,0.5])
	# ax.set_xlim([0,0.4])
	# ax.set_xscale('log')
	# ax.set_yscale('log')
	ax.set_ylabel(r'$\eta_{cross}$', fontsize = 23)

	ax.set_xlabel(r'mean photon number $\epsilon$', fontsize = 23)
	plt.tick_params(labelsize = 20)


	first_legend = plt.legend(ncol = 1, loc=0, fontsize = 18 ,fancybox = True, framealpha = 0.2)
	plt.show()


==> anc/Fig_5.py <==
from numpy import*
import numpy as np
import strawberryfields as sf


from scipy import linalg
np.set_printoptions(precision=5) 
import math
from math import cosh, sinh
from scipy import linalg


from mpl_toolkits.mplot3d import Axes3D

from matplotlib import cm
import matplotlib as mpl

from matplotlib.ticker import LinearLocator, FormatStrFormatter
import matplotlib.pyplot as plt

# ep, gamma,phi,eta

def prob_bell_measurement(ep, gamma,phi,r,eta,x,y):
	c = cosh(2*r) * eta + (1-eta)
	s = eta * sinh(2*r)

 
	sigma_b = matrix(  (ep+1) *eye(2)  )  

	inverse = linalg.inv(sigma_b +c *eye(2))

	r_m = matrix([[x],[y]])


	pr= exp( sum(-(r_m.T)*inverse*r_m) )/(pi * sqrt(linalg.det( sigma_b +c *eye(2)) ) )


	return pr


def cov_starlight(ep,phi,gamma):
	cov = 0.5*matrix( [ [ep+1   		  , gamma*ep*cos(phi), 0, -gamma*ep*sin(phi)],
						[gamma*ep*cos(phi), ep+1, gamma*ep*sin(phi),0],
						[0, gamma*ep*sin(phi),ep+1,gamma*ep*cos(phi)],
						[-gamma*ep*sin(phi),0,gamma*ep*cos(phi),ep+1]  ])


	return cov



def mean_vector_AC(ep, gamma,phi,r,eta,x,y):

	c = cosh(2*r) * eta + (1-eta)
	s = eta * sinh(2*r)

	sigma_a = matrix(  (ep+1) *eye(2)  )    
	sigma_b = matrix(  (ep+1) *eye(2)  )  

	sigma_ab = matrix( [[gamma*ep*cos(phi),-gamma*ep*sin(phi)],
				 	    [gamma*ep*sin(phi), gamma*ep*cos(phi)]])

	sigma_abt =sigma_ab.T

	sigma_z = matrix([[1,0],[0,-1]])

	SWAP = matrix([ [1,0,0,0],
					[0,0,1,0],
					[0,1,0,0],
					[0,0,0,1]])
	r_m = matrix([[x],[y]])
	
	r_A = sigma_ab*linalg.inv( -sigma_z*( c*eye(2) + sigma_z*sigma_b*sigma_z))*r_m
	r_C = s*sigma_z*linalg.inv(c*eye(2) + sigma_z*sigma_b*sigma_z)* r_m


	vec = SWAP* (matrix(array([r_A,r_C]).flatten()).T)

	return  vec


def cov_analytical_4_mode_teleport(ep, phi,gamma, r,eta):

    #this is in x1 x2 p1 p2

	c = cosh(2*r) * eta + (1-eta)
	s = eta * sinh(2*r)



	term11 = 1+ep - gamma**2*ep**2/(1+c+ep)

	term22 = c - s**2/(1+c+ep)

	term13 = s*gamma*ep*cos(phi)/(1+c+ep)

	term14 = s*gamma*ep*sin(phi)/(1+c+ep)


	mat = matrix([[term11,0     ,term13,-term14],
				  [0,     term11,term14, term13 ],
				  [term13,term14,term22,0       ],
				  [-term14,term13,0    ,term22]])


	SWAP = matrix([ [1,0,0,0],
					[0,0,1,0],
					[0,1,0,0],
					[0,0,0,1]])

	return SWAP*mat*(SWAP.T)


def Fidelity(r1,r2,v1,v2):

	dim = shape(v1)[0]
	# print('dimension',dim)

	ome = kron(matrix([[0,1],[-1,0]]),eye(2) )

	Vaux= (ome.T)*linalg.inv(v1+v2)*(ome/4.0+v2*ome*v1)

	delta_vec = (r2-r1)

	exponent = exp(-1.0/4 * sum( (delta_vec.T) * linalg.inv(v1+v2)*delta_vec)   )

	Ftot = linalg.det(2*  (  linalg.sqrtm( eye(dim)+ linalg.inv(Vaux*ome*Vaux*ome)/4.0 ) +eye(dim) )*Vaux    )
	# print 'Ftot', Ftot
	return Ftot**(0.25)*exponent / (linalg.det(v1+v2))**(0.25)



def fidelity_v2(r1,r2,v1,v2):
	Delta = linalg.det(v1+v2)

	ome = kron(matrix([[0,1],[-1,0]]),eye(2) )
	Gamma = 2**(4)*linalg.det(ome*v1*ome*v2-eye(4)/4)
	Lambda = 2**4 * linalg.det(v1+1j*ome/2)*linalg.det(v2+1j*ome/2)

	F_0_squared = 1.0/( sqrt(Gamma) + sqrt(Lambda) - sqrt( (sqrt(Gamma)+sqrt(Lambda))**2-Delta       )    )
	
	delta_vec = (r2-r1)
	exponent = exp(-1.0/4 * sum( (delta_vec.T) * linalg.inv(v1+v2)*delta_vec)   )


	return F_0_squared**(1/2)*exponent

def QFI(r1,r2,v1,v2,dt):
	
	return (8.0*(1.0-fidelity_v2(r1,r2,v1,v2))/(dt**2))




def cov_eta_0_r_infty(ep, gamma,phi,eta):
	# sigma_AC = 
	# eps = ep\eta

	A=0.5* matrix([[ ep+1 			    ,  0          		    , gamma*ep*cos(phi)  ,   -gamma*ep*sin(phi)],
				   [ 0 					,  ep+1 				, gamma*ep*sin(phi)  ,	   gamma*ep*cos(phi) ],
				   [ gamma*ep*cos(phi)	,  gamma*ep*sin(phi)   , 3+ep-2*eta  		  , 0 		 ],
				   [-gamma*ep*sin(phi)  ,  gamma*ep*cos(phi)   , 0 				  , 3+ep-2*eta ]])
 	

	SWAP = matrix([ [1,0,0,0],
					[0,0,1,0],
					[0,1,0,0],
					[0,0,0,1]])


	return SWAP*A*SWAP.T


ep = 0.3

gamma =0.95

dgamma = 0.001


phi = 0

X_lin = linspace(-30,30,400)
Y_lin = linspace(-30,30,400)
grid_size = abs(X_lin[1]-X_lin[0])**2


state_teleport_4_modes_phi_pi_2 = []


GAMMA = linspace(0,0.95,51)



DI_eta1 = []
r_infty_eta1 = []
hetetodyne_eta1 = []



eta_k = 1
for k in range(len(GAMMA)):
	gamma = GAMMA[k]
	
	qfi_di = 0

	v1_di = cov_starlight(ep*eta_k,phi,gamma-dgamma/2)
	v2_di = cov_starlight(ep*eta_k,phi,gamma+dgamma/2)

	qfi_di = QFI(array([[0],[0],[0],[0]]),array([[0],[0],[0],[0]]),v1_di,v2_di,dgamma) 
	DI_eta1.append(qfi_di)

	v1_r_infty = cov_eta_0_r_infty(ep, gamma-dgamma/2,phi,eta_k)
	v2_r_infty = cov_eta_0_r_infty(ep, gamma+dgamma/2,phi,eta_k)

	r_infty_eta1.append(QFI(array([0,0,0,0]),array([0,0,0,0]),v1_r_infty,v2_r_infty,dgamma))

	het = 2*ep**2/( (1-gamma**2)*ep**2  + 3*ep+2)

	hetetodyne_eta1.append(het)


DI_eta_05 = []
r_infty_eta_05 = []

for k in range(len(GAMMA)):
	eta_k = 0.8

	gamma = GAMMA[k]
	
	# qfi_di_05 = 0

	v1_di = cov_starlight(ep*eta_k,phi,gamma-dgamma/2)
	v2_di = cov_starlight(ep*eta_k,phi,gamma+dgamma/2)

	qfi_di_05 = QFI(array([[0],[0],[0],[0]]),array([[0],[0],[0],[0]]),v1_di,v2_di,dgamma) 
	DI_eta_05.append(qfi_di_05)

	v1_r_infty = cov_eta_0_r_infty(ep, gamma-dgamma/2,phi,eta_k)
	v2_r_infty = cov_eta_0_r_infty(ep, gamma+dgamma/2,phi,eta_k)

	r_infty_eta_05.append(QFI(array([0,0,0,0]),array([0,0,0,0]),v1_r_infty,v2_r_infty,dgamma))








fig,ax = plt.subplots(1,1)

mpl.rc('font',family = 'Times New Roman')


# linewidth = 3
# linestyles = ['-', '--', '-.', ':']



d_i, = ax.plot(GAMMA,array(DI_eta1)/ep, color = 'orange', markersize=9, alpha = 1.0, ls="-",label=r'DI, $\eta=1$')

local, = ax.plot(GAMMA,array(hetetodyne_eta1) /ep, color = 'red', markersize=9, alpha = 1.0, ls=":", label = r" Local heterodyne")


qfi_infinity = ax.plot(GAMMA,array(r_infty_eta1)/ep, color = 'magenta', markersize=9, alpha = 1.0, ls=(0, (5, 1, 0, 0, 1, 1)), label = r"r $\rightarrow \infty,\eta=1$")



qfi_pi_2, = ax.plot(GAMMA,array(DI_eta_05)/ep, color = 'green', markersize=9, alpha = 1.0, ls="-",label=r'DI, $\eta=0.8$')
ax.plot(GAMMA ,array(r_infty_eta_05)/ep, color = 'blue', ls = '--', alpha = 1.0,  label =  r"r $\rightarrow \infty,\eta=0.8$")


# local, = ax.plot(ETA_linear,2*gamma**2*ep**2/(2+3*ep-(-1+gamma**2)*ep**2)*linspace(1,1,len(ETA_linear)), color = 'red', markersize=9, alpha = 1.0, ls=":", label = r"Local measurement")
# ax.set_ylim([0.03,0.081])
# ax.set_xlim([0.14,0.25])
# ax.set_xscale('log')
# ax.set_yscale('log')
ax.set_ylabel(r'$J_\gamma/\epsilon$', fontsize = 23)

ax.set_xlabel(r'$\gamma $', fontsize = 20)
plt.tick_params(labelsize = 20)


first_legend = plt.legend( loc=0, fontsize = 18 ,fancybox = True, framealpha = 0.2)
plt.show()


==> anc/Fig_6_a.py <==
from numpy import*
import numpy as np
import strawberryfields as sf

from strawberryfields.ops import *
# from strawberryfields.ops import utils
from scipy import linalg
from numpy import sqrt,pi, matrix,exp,sin,cos
np.set_printoptions(precision=5) 
import math
from math import cosh, sinh
from scipy import linalg


from mpl_toolkits.mplot3d import Axes3D

from matplotlib import cm
import matplotlib as mpl

from matplotlib.ticker import LinearLocator, FormatStrFormatter
import matplotlib.pyplot as plt

# ep, gamma,phi,eta

def prob_bell_measurement(ep, gamma,phi,r,eta,x,y):
	c = cosh(2*r) * eta + (1-eta)
	s = eta * sinh(2*r)

 
	sigma_b = matrix(  (ep+1) *eye(2)  )  

	inverse = linalg.inv(sigma_b +c *eye(2))

	r_m = matrix([[x],[y]])


	pr= exp( sum(-(r_m.T)*inverse*r_m) )/(pi * sqrt(linalg.det( sigma_b +c *eye(2)) ) )


	return pr


def cov_starlight(ep,phi,gamma):
	cov = 0.5*matrix( [ [ep+1   		  , gamma*ep*cos(phi), 0, -gamma*ep*sin(phi)],
						[gamma*ep*cos(phi), ep+1, gamma*ep*sin(phi),0],
						[0, gamma*ep*sin(phi),ep+1,gamma*ep*cos(phi)],
						[-gamma*ep*sin(phi),0,gamma*ep*cos(phi),ep+1]  ])


	return cov



def mean_vector_AC(ep, gamma,phi,r,eta,x,y):

	c = cosh(2*r) * eta + (1-eta)
	s = eta * sinh(2*r)

	sigma_a = matrix(  (ep+1) *eye(2)  )    
	sigma_b = matrix(  (ep+1) *eye(2)  )  

	sigma_ab = matrix( [[gamma*ep*cos(phi),-gamma*ep*sin(phi)],
				 	    [gamma*ep*sin(phi), gamma*ep*cos(phi)]])

	sigma_abt =sigma_ab.T

	sigma_z = matrix([[1,0],[0,-1]])

	SWAP = matrix([ [1,0,0,0],
					[0,0,1,0],
					[0,1,0,0],
					[0,0,0,1]])
	r_m = matrix([[x],[y]])
	
	r_A = sigma_ab*linalg.inv( -sigma_z*( c*eye(2) + sigma_z*sigma_b*sigma_z))*r_m
	r_C = s*sigma_z*linalg.inv(c*eye(2) + sigma_z*sigma_b*sigma_z)* r_m


	vec = SWAP* (matrix(array([r_A,r_C]).flatten()).T)

	return  vec


def cov_analytical_4_mode_teleport(ep, phi,gamma, r,eta):

    #this is in x1 x2 p1 p2

	c = cosh(2*r) * eta + (1-eta)
	s = eta * sinh(2*r)



	term11 = 1+ep - gamma**2*ep**2/(1+c+ep)

	term22 = c - s**2/(1+c+ep)

	term13 = s*gamma*ep*cos(phi)/(1+c+ep)

	term14 = s*gamma*ep*sin(phi)/(1+c+ep)


	mat = matrix([[term11,0     ,term13,-term14],
				  [0,     term11,term14, term13 ],
				  [term13,term14,term22,0       ],
				  [-term14,term13,0    ,term22]])


	SWAP = matrix([ [1,0,0,0],
					[0,0,1,0],
					[0,1,0,0],
					[0,0,0,1]])

	return SWAP*mat*(SWAP.T)


def Fidelity(r1,r2,v1,v2):

	dim = shape(v1)[0]
	# print('dimension',dim)

	ome = kron(matrix([[0,1],[-1,0]]),eye(2) )

	Vaux= (ome.T)*linalg.inv(v1+v2)*(ome/4.0+v2*ome*v1)

	delta_vec = (r2-r1)

	exponent = exp(-1.0/4 * sum( (delta_vec.T) * linalg.inv(v1+v2)*delta_vec)   )

	Ftot = linalg.det(2*  (  linalg.sqrtm( eye(dim)+ linalg.inv(Vaux*ome*Vaux*ome)/4.0 ) +eye(dim) )*Vaux    )
	# print 'Ftot', Ftot
	return Ftot**(0.25)*exponent / (linalg.det(v1+v2))**(0.25)



def fidelity_v2(r1,r2,v1,v2):
	Delta = linalg.det(v1+v2)

	ome = kron(matrix([[0,1],[-1,0]]),eye(2) )
	Gamma = 2**(4)*linalg.det(ome*v1*ome*v2-eye(4)/4)
	Lambda = 2**4 * linalg.det(v1+1j*ome/2)*linalg.det(v2+1j*ome/2)

	F_0_squared = 1.0/( sqrt(Gamma) + sqrt(Lambda) - sqrt( (sqrt(Gamma)+sqrt(Lambda))**2-Delta       )    )
	
	delta_vec = (r2-r1)
	exponent = exp(-1.0/4 * sum( (delta_vec.T) * linalg.inv(v1+v2)*delta_vec)   )


	return F_0_squared**(1/2)*exponent

def QFI(r1,r2,v1,v2,dt):
	
	return (8.0*(1.0-fidelity_v2(r1,r2,v1,v2))/(dt**2))




def cov_eta_0_r_infty(ep, gamma,phi,eta):
	# sigma_AC = 
	# eps = ep\eta

	A=0.5* matrix([[ ep+1 			    ,  0          		    , gamma*ep*cos(phi)  ,   -gamma*ep*sin(phi)],
				   [ 0 					,  ep+1 				, gamma*ep*sin(phi)  ,	   gamma*ep*cos(phi) ],
				   [ gamma*ep*cos(phi)	,  gamma*ep*sin(phi)   , 3+ep-2*eta  		  , 0 		 ],
				   [-gamma*ep*sin(phi)  ,  gamma*ep*cos(phi)   , 0 				  , 3+ep-2*eta ]])
 	

	SWAP = matrix([ [1,0,0,0],
					[0,0,1,0],
					[0,1,0,0],
					[0,0,0,1]])


	return SWAP*A*SWAP.T


ep = 0.3
gamma =0.95
dgamma = 0.001
phi = 0






X_lin = linspace(-30,30,400)
Y_lin = linspace(-30,30,400)
grid_size = abs(X_lin[1]-X_lin[0])**2



squeezing = 0.5
ETA_linear = linspace(0.0000,1,51)
ETA_linear_concat = linspace(0.9,1.0,11)

DI = []

state_teleport_4_modes_r_25 =   []
state_teleport_4_modes_r_15 = []

state_teleport_4_modes_r_05 = []

state_teleport_4_modes_r_05_concat = []


r_infty = []

r_15 = []

for k in range(len(ETA_linear)):

	eta_k = ETA_linear[k]
	
	qfi_di = 0

	v1_di = cov_starlight(ep*eta_k,phi,gamma-dgamma/2)
	v2_di = cov_starlight(ep*eta_k,phi,gamma+dgamma/2)

	qfi_di = QFI(array([[0],[0],[0],[0]]),array([[0],[0],[0],[0]]),v1_di,v2_di,dgamma) 
	DI.append(qfi_di)


	v1_r_infty = cov_eta_0_r_infty(ep, gamma-dgamma/2,phi,eta_k)

	v2_r_infty = cov_eta_0_r_infty(ep, gamma+dgamma/2,phi,eta_k)

	r_infty.append(QFI(array([0,0,0,0]),array([0,0,0,0]),v1_r_infty,v2_r_infty,dgamma))



	# squeezing = 1.5
	# normalising = 0
	# for i in range(len(X_lin)):
	# 	for j in range(len(Y_lin)):
	# 		x_i = X_lin[i]
	# 		y_j = Y_lin[j]

	# 		prob_r = prob_bell_measurement(ep, gamma,phi,squeezing,eta_k,x_i,y_j)

	# 		normalising+= prob_r*grid_size


	# 		d1 = mean_vector_AC(ep, gamma-dgamma/2,phi,squeezing,eta_k,x_i,y_j)
	# 		d2 = mean_vector_AC(ep, gamma+dgamma/2,phi,squeezing,eta_k,x_i,y_j)
			
	# 		v1_state_tele = cov_analytical_4_mode_teleport(ep, phi,gamma-dgamma/2, squeezing,eta_k)
	# 		v2_state_tele = cov_analytical_4_mode_teleport(ep, phi,gamma+dgamma/2, squeezing,eta_k)
			

	# 		qfi += prob_r*QFI(d1,d2,v1_state_tele/2,v2_state_tele/2,dgamma) *grid_size


	# print('normalisation', normalising)
	# state_teleport_4_modes_r_05_concat.append(qfi )
# # 






# eta_k = 0.98
# qfi = 0
# for k in range(1):

# 	for i in range(len(X_lin)):
# 		for j in range(len(Y_lin)):
# 			x_i = X_lin[i]
# 			y_j = Y_lin[j]

# 			squeezing = 1.5
# 			prob_r = prob_bell_measurement(ep, gamma,phi,squeezing,eta_k,x_i,y_j)
# 			# normalising+= prob_r*grid_size

# 			d1 = mean_vector_AC(ep, gamma-dgamma/2,phi,squeezing,eta_k,x_i,y_j)
# 			d2 = mean_vector_AC(ep, gamma+dgamma/2,phi,squeezing,eta_k,x_i,y_j)
			
# 			v1_state_tele = cov_analytical_4_mode_teleport(ep, phi,gamma -dgamma/2, squeezing,eta_k)
# 			v2_state_tele = cov_analytical_4_mode_teleport(ep, phi,gamma +dgamma/2, squeezing,eta_k)
			
# 			qfi += prob_r*QFI(d1,d2,v1_state_tele/2,v2_state_tele/2,dgamma) *grid_size
# 	print('r,eta',squeezing,eta_k)
# 	print(qfi)



state_teleport_4_modes_r_25 =    [(0.0708476250433653+0j), (0.06595666288577985+0j), (0.06681254833556069+0j), (0.06797195868513084+0j), (0.0692533016341831+0j), (0.07061913787530076+0j), (0.07205889368415287+0j), (0.0735702391978074+0j), (0.07515425573976946+0j), (0.0768137626541432+0j), (0.0785527138352523+0j), (0.08037592491611616+0j), (0.08228896473580675+0j), (0.08429816568696137+0j), (0.08641063073874446+0j), (0.08863430886251074+0j), (0.09097807249740628+0j), (0.09345184351194354+0j), (0.09606673301173933+0j), (0.09883520102479332+0j), (0.1017712853009127+0j), (0.10489081484076887+0j), (0.10821175731519514+0j), (0.11175452833495032+0j), (0.11554248377954975+0j), (0.11960243487847964+0j), (0.12396532397393628+0j), (0.12866707272414826+0j), (0.1337496438520053+0j), (0.13926236034403838+0j), (0.14526363378251464+0j), (0.1518231941000871+0j), (0.1590250038877282+0j), (0.16697116013414662+0j), (0.1757871309686861+0j), (0.18562900538071683+0j), (0.19669355903457805+0j), (0.20923272435567344+0j), (0.22357469990614154+0j), (0.2401557165876639+0j), (0.2595692544577573+0j), (0.28264528482484846+0j), (0.31058308128405615+0j), (0.34518597947900853+0j), (0.389302680868966+0j), (0.447724941587653+0j), (0.5292086092027511+0j), (0.6516955787638674+0j), (0.8587867147385851+0j), (1.2916500727021396+0j), (2.8125091205466526+0j),(2.9972131407973506)]

state_teleport_4_modes_r_15 = [(0.0710704764706093+0j), (0.06810927551794285+0j), (0.06901527565514032+0j), (0.07071963615028493+0j), (0.07281458310296894+0j), (0.075193807106617+0j), (0.07782792935873695+0j), (0.08071659316699922+0j), (0.08387424005508921+0j), (0.08732535459950747+0j), (0.0911030843949234+0j), (0.09524950267682804+0j), (0.09981684165851423+0j), (0.10486967711495047+0j), (0.1104881132890626+0j), (0.11677231004299615+0j), (0.12384897556962914+0j), (0.1318806512855974+0j), (0.14107943828367292+0j), (0.15172770117474593+0j), (0.16421035658980065+0j), (0.17906714679504462+0j), (0.19708121096446152+0j), (0.21943746454841512+0j), (0.24802563739792485+0j), (0.2860715296593598+0j), (0.33960761329660005+0j), (0.42146947306794463+0j), (0.5649608234882438+0j), (0.8931940626358869+0j), (2.5742811860243284+0j),(2.7422094867248434+0j),(1.2219064374293584+0j)]


state_teleport_4_modes_r_05 = [(0.07110121359436994+0j), (0.07069036423729873+0j), (0.07069165256362246+0j), (0.07102422022951571+0j), (0.07163592085807247+0j), (0.07249318082387779+0j), (0.0735751190616501+0j), (0.07487007843657342+0j), (0.07637349013425716+0j), (0.07808673282663664+0j), (0.08001642674679778+0j), (0.08217430950511655+0j), (0.0845774518237341+0j), (0.08724882126024369+0j), (0.09021832853122867+0j), (0.09352436021943174+0j), (0.09721612092303511+0j), (0.10135698659742184+0j), (0.10602959385643915+0j), (0.1113434855222126+0j), (0.11744712305606933+0j), (0.12454735947889523+0j), (0.132942488448343+0j), (0.1430815680078047+0j), (0.15567811558852304+0j), (0.17194778949894043+0j), (0.19416353779491796+0j), (0.22716837195425052+0j), (0.283558758647297+0j), (0.41002276909321145+0j), (1.0503939686404393+0j)]
state_teleport_4_modes_r_05_concat =  [(0.22828255297063718+0j), (0.2419730433899004+0j), (0.2582806014010033+0j), (0.2781165666849951+0j), (0.30287949941461495+0j), (0.33483202347368346+0j), (0.3778915839336649+0j), (0.4394843464510164+0j), (0.5356117149678914+0j), (0.7082619913278604+0j), (1.1142596456004081+0j)]


fig,ax = plt.subplots(1,1)

mpl.rc('font',family = 'Times New Roman')


# linewidth = 3
# linestyles = ['-', '--', '-.', ':']


etas_r_15 = [1.00000e-04, 3.33967e-02, 6.66933e-02, 9.99900e-02, 1.33287e-01, 1.66583e-01,
			 1.99880e-01, 2.33177e-01, 2.66473e-01, 2.99770e-01, 3.33067e-01, 3.66363e-01,
			 3.99660e-01, 4.32957e-01, 4.66253e-01, 4.99550e-01, 5.32847e-01, 5.66143e-01,
			 5.99440e-01, 6.32737e-01, 6.66033e-01, 6.99330e-01, 7.32627e-01, 7.65923e-01,
			 7.99220e-01, 8.32517e-01, 8.65813e-01, 8.99110e-01, 9.32407e-01, 9.65703e-01,
			 9.80000e-01, 9.99000e-01, 1.00000e+00]

r_15 =[	 0.07107+0.j, 0.06811+0.j, 0.06902+0.j, 0.07072+0.j, 0.07281+0.j, 0.07519+0.j,
		 0.07783+0.j, 0.08072+0.j, 0.08387+0.j, 0.08733+0.j, 0.0911 +0.j, 0.09525+0.j,
		 0.09982+0.j, 0.10487+0.j, 0.11049+0.j, 0.11677+0.j, 0.12385+0.j, 0.13188+0.j,
		 0.14108+0.j, 0.15173+0.j, 0.16421+0.j, 0.17907+0.j, 0.19708+0.j, 0.21944+0.j,
		 0.24803+0.j, 0.28607+0.j, 0.33961+0.j, 0.42147+0.j, 0.56496+0.j, 0.89319+0.j,
		 1.22191+0.j,2.57428+0.j, 2.74221+0.j]
		# print()

linear, = ax.plot(ETA_linear,array(DI)/ep, color = 'orange', markersize=9, alpha = 1.0, ls="-",label='DI')

local, = ax.plot(linspace(0.0001,0.999,53),linspace(1,1,53)*2*ep**2/(2+3*ep+(1-gamma**2)*ep**2)  /ep, color = 'red', markersize=9, alpha = 1.0, ls=":", label = r" Local heterodyne")

qfi_infinity = ax.plot(ETA_linear,array(r_infty)/ep, color = 'magenta', markersize=9, alpha = 1.0, ls=(0, (5, 1, 0, 0, 1, 1)), label = r"r $\rightarrow \infty$")

qfi25, = ax.plot(concatenate( (linspace(0.0001,0.999,51),[1]),axis = None),array(state_teleport_4_modes_r_25)/ep, color = 'green', markersize=9, alpha = 1.0, ls="-.", label = r" r = 2.5")

ax.plot(etas_r_15 ,array(r_15)/ep, color = 'blue',  alpha = 1.0,  label = r"r = 1.5")



r04= ax.plot(linspace(0.0001,0.999,31)[0:28],(array(state_teleport_4_modes_r_05)/ep)[0:28], color = 'purple', ls = '--', alpha = 1.0, label = r"r = 0.5")

r04= ax.plot(ETA_linear_concat,array(state_teleport_4_modes_r_05_concat)/ep, color = 'purple', ls = '--', alpha = 1.0)


# ax.set_ylim([0.03,0.081])
# ax.set_xlim([0.14,0.25])
# ax.set_xscale('log')
# ax.set_yscale('log')
ax.set_ylabel(r'$J_\gamma/\epsilon$', fontsize = 23)

ax.set_xlabel(r'Transmission parameter $\eta$', fontsize = 20)
plt.tick_params(labelsize = 20)


first_legend = plt.legend( loc=0, fontsize = 18 ,fancybox = True, framealpha = 0.2)
plt.show()


==> anc/Fig_6_b.py <==
from numpy import*
import numpy as np
import strawberryfields as sf

from strawberryfields.ops import *
# from strawberryfields.ops import utils
from scipy import linalg
from numpy import sqrt,pi, matrix,exp,sin,cos
np.set_printoptions(precision=5) 
import math
from math import cosh, sinh
from scipy import linalg


from mpl_toolkits.mplot3d import Axes3D

from matplotlib import cm
import matplotlib as mpl

from matplotlib.ticker import LinearLocator, FormatStrFormatter
import matplotlib.pyplot as plt


def cov_original(ep, gamma,phi,eta):

	eps = ep*eta
	A=0.5* matrix([[ eps+1 			    ,  gamma*eps*cos(phi)  ,  0 				, -gamma*eps*sin(phi)],
				   [ gamma*eps*cos(phi) ,  eps+1 			   , gamma*eps*sin(phi) ,	 0			     	  ],
				   [ 0				    ,  gamma*eps*sin(phi)  , eps+1 			  	, gamma*eps*cos(phi) ],
				   [-gamma*eps*sin(phi) ,  0 				   , gamma*eps*cos(phi) , eps +1 ]])



	return A



def prob_bell_measurement(ep, gamma,phi,r,eta,x,y):
	c = cosh(2*r) * eta + (1-eta)
	s = eta * sinh(2*r)

 
	sigma_b = matrix(  (ep+1) *eye(2)  )  

	inverse = linalg.inv(sigma_b +c *eye(2))

	r_m = matrix([[x],[y]])


	pr= exp( sum(-(r_m.T)*inverse*r_m) )/(pi * sqrt(linalg.det( sigma_b +c *eye(2)) ) )


	return pr



def mean_vector_AC(ep, gamma,phi,r,eta,x,y):

	c = cosh(2*r) * eta + (1-eta)
	s = eta * sinh(2*r)

	sigma_a = matrix(  (ep+1) *eye(2)  )    
	sigma_b = matrix(  (ep+1) *eye(2)  )  

	sigma_ab = matrix( [[gamma*ep*cos(phi),-gamma*ep*sin(phi)],
				 	    [gamma*ep*sin(phi), gamma*ep*cos(phi)]])

	sigma_abt =sigma_ab.T

	sigma_z = matrix([[1,0],[0,-1]])

	SWAP = matrix([ [1,0,0,0],
					[0,0,1,0],
					[0,1,0,0],
					[0,0,0,1]])
	r_m = matrix([[x],[y]])
	
	r_A = sigma_ab*linalg.inv( -sigma_z*( c*eye(2) + sigma_z*sigma_b*sigma_z) )*r_m
	
	r_C = s*sigma_z*linalg.inv(c*eye(2) + sigma_z*sigma_b*sigma_z)* r_m


	vec = SWAP* (matrix(array([r_A,r_C]).flatten()).T)

	return  vec


def cov_analytical_4_mode_teleport(ep, phi,gamma, r,eta):

    #this is in x1 x2 p1 p2

	c = cosh(2*r) * eta + (1-eta)
	s = eta * sinh(2*r)



	term11 = 1+ep - gamma**2*ep**2/(1+c+ep)

	term22 = c - s**2/(1+c+ep)

	term13 = s*gamma*ep*cos(phi)/(1+c+ep)

	term14 = s*gamma*ep*sin(phi)/(1+c+ep)

	# mat = matrix([  [ term11, term12 ,     0       ,-term14],
	#                 [ term12, term22 ,    term14    , 0       ],
	#                 [ 0     , term14 ,    term11   , term12  ],
	#                 [-term14, 0      ,    term12    , term22  ]])

	mat = matrix([[term11,0     ,term13,-term14],
				  [0,     term11,term14, term13 ],
				  [term13,term14,term22,0       ],
				  [-term14,term13,0    ,term22]])


	SWAP = matrix([ [1,0,0,0],
					[0,0,1,0],
					[0,1,0,0],
					[0,0,0,1]])

	return SWAP*mat*(SWAP.T)


def Fidelity(r1,r2,v1,v2):

	dim = shape(v1)[0]
	# print('dimension',dim)

	ome = kron(matrix([[0,1],[-1,0]]),eye(2) )

	Vaux= (ome.T)*linalg.inv(v1+v2)*(ome/4.0+v2*ome*v1)

	delta_vec = (r2-r1)

	exponent = exp(-1.0/4 * sum( (delta_vec.T) * linalg.inv(v1+v2)*delta_vec)   )

	Ftot = linalg.det(2*  (  linalg.sqrtm( eye(dim)+ linalg.inv(Vaux*ome*Vaux*ome)/4.0 ) +eye(dim) )*Vaux    )
	# print 'Ftot', Ftot
	return Ftot**(0.25)*exponent / (linalg.det(v1+v2))**(0.25)



def fidelity_v2(r1,r2,v1,v2):
	Delta = linalg.det(v1+v2)

	ome = kron(matrix([[0,1],[-1,0]]),eye(2) )
	Gamma = 2**(4)*linalg.det(ome*v1*ome*v2-eye(4)/4)
	Lambda = 2**4 * linalg.det(v1+1j*ome/2)*linalg.det(v2+1j*ome/2)

	F_0_squared = 1.0/( sqrt(Gamma) + sqrt(Lambda) - sqrt( (sqrt(Gamma)+sqrt(Lambda))**2-Delta       )    )
	
	delta_vec = (r2-r1)
	exponent = exp(-1.0/4 * sum( (delta_vec.T) * linalg.inv(v1+v2)*delta_vec)   )


	return F_0_squared**(1/2)*exponent

def QFI(r1,r2,v1,v2,dt):
	
	return (8.0*(1.0-fidelity_v2(r1,r2,v1,v2))/(dt**2))



def cov_eta_0_r_infty(ep, gamma,phi,eta):


	A=0.5* matrix([[ ep+1 			    ,  0          		    , gamma*ep*cos(phi)  ,   -gamma*ep*sin(phi)],
				   [ 0 					,  ep+1 				, gamma*ep*sin(phi)  ,	   gamma*ep*cos(phi) ],
				   [ gamma*ep*cos(phi)	,  gamma*ep*sin(phi)    , 3+ep-2*eta  		  , 0 		 ],
				   [-gamma*ep*sin(phi)  ,  gamma*ep*cos(phi)    , 0 				  , 3+ep-2*eta ]])
 	

	SWAP = matrix([ [1,0,0,0],
					[0,0,1,0],
					[0,1,0,0],
					[0,0,0,1]])


	return SWAP*A*SWAP.T



def local_qfi(ep,gamma):
	return 2*ep**2/(   (1-gamma**2)*ep**2 + 3*ep +2 )




if __name__ == '__main__':


	gamma =0.95
	phi = 0
	dgamma = 0.001


	ETA_linear = linspace(0.000001,0.05,51)
	di = []

	ep_001= []

	ep_005 = []

	ep_01 = []
	ep_015 = []

	ep_02 = []
	ep_03 = []
	ep_04 = []

	ep_05 = []

	for k in range(len(ETA_linear)):


		eta = ETA_linear[k]



		v1_DI = cov_original(0.3, gamma-dgamma/2,phi,eta)
		v2_DI = cov_original(0.3, gamma+dgamma/2,phi,eta)

		di.append(QFI(array([0,0,0,0]),array([0,0,0,0]),v1_DI,v2_DI,dgamma))



		v1_ep_001 = cov_eta_0_r_infty(0.01, gamma-dgamma/2,phi,eta)
		v2_ep_001 = cov_eta_0_r_infty(0.01, gamma+dgamma/2,phi,eta)

		ep_001.append(QFI(array([0,0,0,0]),array([0,0,0,0]),v1_ep_001,v2_ep_001,dgamma))



		v1_ep_005 = cov_eta_0_r_infty(0.05, gamma-dgamma/2,phi,eta)
		v2_ep_005 = cov_eta_0_r_infty(0.05, gamma+dgamma/2,phi,eta)

		ep_005.append(QFI(array([0,0,0,0]),array([0,0,0,0]),v1_ep_005,v2_ep_005,dgamma))



		v1_ep_01 = cov_eta_0_r_infty(0.1, gamma-dgamma/2,phi,eta)
		v2_ep_01 = cov_eta_0_r_infty(0.1, gamma+dgamma/2,phi,eta)

		ep_01.append(QFI(array([0,0,0,0]),array([0,0,0,0]),v1_ep_01,v2_ep_01,dgamma))



		v1_ep_015 = cov_eta_0_r_infty(0.15, gamma-dgamma/2,phi,eta)
		v2_ep_015 = cov_eta_0_r_infty(0.15, gamma+dgamma/2,phi,eta)

		ep_015.append(QFI(array([0,0,0,0]),array([0,0,0,0]),v1_ep_015,v2_ep_015,dgamma))


		v1_ep_02 = cov_eta_0_r_infty(0.2, gamma-dgamma/2,phi,eta)
		v2_ep_02 = cov_eta_0_r_infty(0.2, gamma+dgamma/2,phi,eta)

		ep_02.append(QFI(array([0,0,0,0]),array([0,0,0,0]),v1_ep_02,v2_ep_02,dgamma))



		v1_ep_03 = cov_eta_0_r_infty(0.3, gamma-dgamma/2,phi,eta)
		v2_ep_03 = cov_eta_0_r_infty(0.3, gamma+dgamma/2,phi,eta)

		ep_03.append(QFI(array([0,0,0,0]),array([0,0,0,0]),v1_ep_03,v2_ep_03,dgamma))



		v1_ep_04 = cov_eta_0_r_infty(0.4, gamma-dgamma/2,phi,eta)
		v2_ep_04 = cov_eta_0_r_infty(0.4, gamma+dgamma/2,phi,eta)

		ep_04.append(QFI(array([0,0,0,0]),array([0,0,0,0]),v1_ep_04,v2_ep_04,dgamma))



		v1_ep_05 = cov_eta_0_r_infty(0.5, gamma-dgamma/2,phi,eta)
		v2_ep_05 = cov_eta_0_r_infty(0.5, gamma+dgamma/2,phi,eta)

		ep_05.append(QFI(array([0,0,0,0]),array([0,0,0,0]),v1_ep_05,v2_ep_05,dgamma))


	fig,ax = plt.subplots(1,1)




	mpl.rc('font',family = 'Times New Roman')

	gamma = 1


	ax.plot(ETA_linear, array(di)/0.3  , color = 'orange', markersize=9, alpha = 1.0, ls="-",label=r'DI')


	ax.plot(ETA_linear,array(ep_05)/0.5, color = 'blue',  alpha = 1.0, ls = '-.', label = r" $\epsilon = 0.5$, teleport")
	ax.plot(ETA_linear,linspace(1,1,len(ETA_linear))*local_qfi(0.5,gamma)/0.5, color = 'blue', ls = '-', alpha = 1.0, label = r" $\epsilon = 0.5$, local")



	# ax.plot(ETA_linear,array(ep_04)/0.4, color = 'black',  alpha = 1.0, ls ='--', label = r" $\epsilon = 0.4$")
	# ax.plot(ETA_linear,linspace(1,1,len(ETA_linear))*local_qfi(0.4,gamma)/0.4, color = 'black',  alpha = 1.0, ls ='--')


	ax.plot(ETA_linear,array(ep_03)/0.3, color = 'red', markersize=9, alpha = 1.0, ls=":", label=r'$\epsilon = 0.3$, teleport')
	ax.plot(ETA_linear,linspace(1,1,len(ETA_linear))*local_qfi(0.3,gamma)/0.3, color = 'red', markersize=9, alpha = 1.0, ls="-", label=r'$\epsilon = 0.3$, local')
		

	# ax.plot(ETA_linear,array(ep_02)/0.2, color = 'magenta', ls = '-.', alpha = 1.0,  label = r" $\epsilon = 0.2$")
	# ax.plot(ETA_linear,linspace(1,1,len(ETA_linear))*local_qfi(0.2,gamma)/0.2, color = 'magenta', ls = '-.', alpha = 1.0)


	# ax.plot(ETA_linear,array(ep_015)/0.15, color = 'blue', ls = '-.', alpha = 1.0,  label = r" $\epsilon = 0.15$")
	# ax.plot(ETA_linear,linspace(1,1,len(ETA_linear))*local_qfi(0.15,gamma)/0.15, color = 'blue', ls = '-.', alpha = 1.0)



	ax.plot(ETA_linear,array(ep_01)/0.1, color = 'green', markersize=9, alpha = 1.0, ls="--",label=r'$\epsilon = 0.1$')
	ax.plot(ETA_linear,linspace(1,1,len(ETA_linear))*local_qfi(0.1,gamma)/0.1, color = 'green', markersize=9, alpha = 1.0, ls="-")





	# 
	# ax.set_ylim([0.08,0.1])
	# ax.set_xlim([0.04,0.1])
	# ax.set_xscale('log')
	# ax.set_yscale('log')
	ax.set_ylabel(r'J$_\gamma/\epsilon$', fontsize = 23)

	ax.set_xlabel('Transmission parameter '+ r'$\eta$', fontsize = 20)
	plt.tick_params(labelsize = 20)


	first_legend = plt.legend(ncol = 2, loc=0, fontsize = 18 ,fancybox = True, framealpha = 0.2)
	plt.show()


==> anc/SLD_teleportation_gamma.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    175065,       4939]
NotebookOptionsPosition[    165305,       4773]
NotebookOutlinePosition[    165701,       4789]
CellTagsIndexPosition[    165658,       4786]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"IdentityMatrix", "[", "4", "]"}], "0"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.91532599351956*^9, 3.9153260029890547`*^9}},
 FontSize->18,
 CellLabel->"In[41]:=",ExpressionUUID->"e1731fe6-d47d-42a4-87e5-5fe7d84fbda2"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.915331384803152*^9},
 FontSize->18,
 CellLabel->
  "Out[41]//MatrixForm=",ExpressionUUID->"ce408633-ffb1-485e-ad34-\
9e6bbc872bc1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 TagBox[
  RowBox[{"\[CapitalOmega]", "=", 
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0", "1", "0", "0"},
      {
       RowBox[{"-", "1"}], "0", "0", "0"},
      {"0", "0", "0", "1"},
      {"0", "0", 
       RowBox[{"-", "1"}], "0"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}]}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Input",
 CellChangeTimes->{{3.91532600822829*^9, 3.9153260095560207`*^9}, {
  3.915326046876542*^9, 3.915326049602181*^9}},
 FontSize->18,
 CellLabel->
  "In[193]:=",ExpressionUUID->"91e413fe-06f5-49c7-9b2e-763643899284"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.915423382921506*^9},
 FontSize->18,
 CellLabel->
  "Out[193]=",ExpressionUUID->"6bd6b5fc-4066-46e5-b8c6-b7ace7a07c03"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.9153313831150208`*^9},
 FontSize->18,ExpressionUUID->"5943dab9-8e3a-49f1-a3c2-cd5e459fa309"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{"\[CapitalSigma]thermal", " ", "=", 
    RowBox[{
     RowBox[{"1", "/", "2"}], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", 
          RowBox[{"\[Epsilon]", "+", "1"}], "0", 
          RowBox[{"\[Gamma]", " ", "\[Epsilon]", " ", 
           RowBox[{"Exp", "[", 
            RowBox[{"I", " ", "\[Phi]"}], "]"}]}]},
         {
          RowBox[{"\[Epsilon]", "+", "1"}], "0", 
          RowBox[{"\[Gamma]", " ", "\[Epsilon]", " ", 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", "I"}], " ", "\[Phi]"}], "]"}]}], "0"},
         {"0", 
          RowBox[{"\[Gamma]", " ", "\[Epsilon]", " ", 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", "I"}], " ", "\[Phi]"}], "]"}]}], "0", 
          RowBox[{"\[Epsilon]", "+", "1"}]},
         {
          RowBox[{"\[Gamma]", " ", "\[Epsilon]", " ", 
           RowBox[{"Exp", "[", 
            RowBox[{"I", " ", "\[Phi]"}], "]"}]}], "0", 
          RowBox[{"\[Epsilon]", "+", "1"}], "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.91534906888109*^9, 3.9153490824513903`*^9}, 
   3.915349194429678*^9, 3.915423390115013*^9},
 FontSize->18,
 CellLabel->
  "In[195]:=",ExpressionUUID->"add68951-7235-408e-965e-250519475874"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mthermalinve", " ", "=", 
   RowBox[{
    RowBox[{"Inverse", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"\[CapitalSigma]thermal", ",", "\[CapitalSigma]thermal"}], 
        "]"}], "+", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"\[CapitalOmega]", ",", "\[CapitalOmega]"}], "]"}], "/", 
        "4"}]}], "//", "Simplify"}], "]"}], "//", "Simplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.915349095040851*^9, 3.9153491301541643`*^9}},
 FontSize->18,
 CellLabel->
  "In[196]:=",ExpressionUUID->"e2b3b0a9-5340-4a45-bc60-2d850f1cde2f"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.91534922838932*^9, 3.9153492364187727`*^9}, 
   3.915423308755703*^9},
 FontSize->18,ExpressionUUID->"f844b2fc-6af0-472f-9710-a1137b40b2e9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mcalthermal", " ", "=", 
   RowBox[{"ArrayReshape", "[", 
    RowBox[{"Mthermalinve", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"16", "*", "16"}]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9153492475484962`*^9, 3.915349252736412*^9}},
 FontSize->18,
 CellLabel->
  "In[197]:=",ExpressionUUID->"41a1ddef-08ec-4204-a59a-5b23f5b8827b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Dgammathermal", " ", "=", " ", 
  RowBox[{"ArrayReshape", "[", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"\[CapitalSigma]thermal", ",", "\[Gamma]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"16", ",", "1"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9153492646836777`*^9, 3.915349295310907*^9}, {
  3.915427203580134*^9, 3.91542723213969*^9}},
 FontSize->18,
 CellLabel->
  "In[303]:=",ExpressionUUID->"f639bf3e-33b8-48d9-8160-8644c1e92bca"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], " ", "\[Epsilon]"}], "}"}], 
   ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], " ", "\[Epsilon]"}], 
    "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], " ", "\[Epsilon]"}], 
    "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], " ", "\[Epsilon]"}], "}"}], 
   ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.915349286750184*^9, 3.915349295640669*^9}, 
   3.915423397864326*^9, {3.9154272102149754`*^9, 3.915427232508206*^9}},
 FontSize->18,
 CellLabel->
  "Out[303]=",ExpressionUUID->"1f43464e-a28e-41be-b35f-b27d9e30d744"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Dgammalist", " ", "=", 
   RowBox[{"KroneckerProduct", "[", 
    RowBox[{"Dgammathermal", ",", "Dgammathermal"}], "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.915349298989929*^9, 3.915349308549429*^9}, 
   3.915423402823469*^9, {3.915427213806547*^9, 3.91542721787395*^9}},
 FontSize->18,
 CellLabel->
  "In[304]:=",ExpressionUUID->"61016d7f-b0ef-401d-952f-6652d9044067"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"1", "/", "2"}], 
   RowBox[{"Mcalthermal", ".", "Dgammalist"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.915349358009207*^9, 3.9153493671116867`*^9}, {
  3.915427222289448*^9, 3.9154272373889008`*^9}},
 FontSize->18,
 CellLabel->
  "In[306]:=",ExpressionUUID->"0e9fc9c4-c410-4cf0-b112-f6cdbe546f24"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   FractionBox[
    RowBox[{"2", " ", "\[Epsilon]", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "\[Epsilon]", "+", 
       RowBox[{
        SuperscriptBox["\[Gamma]", "2"], " ", "\[Epsilon]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "-", 
       RowBox[{"4", " ", "\[Epsilon]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}]}]], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.9153493646859837`*^9, 3.915349367391519*^9}, 
   3.915423405535551*^9, {3.91542722257865*^9, 3.9154272377724123`*^9}},
 FontSize->18,
 CellLabel->
  "Out[306]=",ExpressionUUID->"d84db2ab-596f-4f24-b2c5-b0cb8e7b3332"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  
  RowBox[{"U", " ", "=", 
   RowBox[{
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"1", "I", "0", "0"},
        {"1", 
         RowBox[{"-", "I"}], "0", "0"},
        {"0", "0", "1", "I"},
        {"0", "0", "1", 
         RowBox[{"-", "I"}]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], "/", 
    RowBox[{"Sqrt", "[", "2", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.915351005606372*^9, 3.9153510298122063`*^9}},
 FontSize->18,
 CellLabel->
  "In[202]:=",ExpressionUUID->"d76ea71a-6dfd-444a-addb-4a308934acc6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", 
      SqrtBox["2"]], ",", 
     FractionBox["\[ImaginaryI]", 
      SqrtBox["2"]], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", 
      SqrtBox["2"]], ",", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", 
       SqrtBox["2"]]}], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     FractionBox["1", 
      SqrtBox["2"]], ",", 
     FractionBox["\[ImaginaryI]", 
      SqrtBox["2"]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     FractionBox["1", 
      SqrtBox["2"]], ",", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", 
       SqrtBox["2"]]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.915351030546756*^9, 3.915423415936515*^9},
 FontSize->18,
 CellLabel->
  "Out[202]=",ExpressionUUID->"4a43c93c-f458-484d-a3b6-b132b18fd6ef"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"firstteleporter", "[", 
    RowBox[{
    "\[Epsilon]_", ",", "\[Gamma]_", ",", "\[Phi]_", ",", "s_", ",", "c_"}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", "2"}], 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{"1", "+", "\[Epsilon]", "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["\[Gamma]", "2"], " ", 
            SuperscriptBox["\[Epsilon]", "2"]}], 
           RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]]}], "0", 
         FractionBox[
          RowBox[{"s", " ", "\[Gamma]", " ", "\[Epsilon]", " ", 
           RowBox[{"Cos", "[", "\[Phi]", "]"}]}], 
          RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]], 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"s", " ", "\[Gamma]", " ", "\[Epsilon]", " ", 
            RowBox[{"Sin", "[", "\[Phi]", "]"}]}], 
           RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]]}]},
        {"0", 
         RowBox[{"1", "+", "\[Epsilon]", "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["\[Gamma]", "2"], " ", 
            SuperscriptBox["\[Epsilon]", "2"]}], 
           RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]]}], 
         FractionBox[
          RowBox[{"s", " ", "\[Gamma]", " ", "\[Epsilon]", " ", 
           RowBox[{"Sin", "[", "\[Phi]", "]"}]}], 
          RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]], 
         FractionBox[
          RowBox[{"s", " ", "\[Gamma]", " ", "\[Epsilon]", " ", 
           RowBox[{"Cos", "[", "\[Phi]", "]"}]}], 
          RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]]},
        {
         FractionBox[
          RowBox[{"s", " ", "\[Gamma]", " ", "\[Epsilon]", " ", 
           RowBox[{"Cos", "[", "\[Phi]", "]"}]}], 
          RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]], 
         FractionBox[
          RowBox[{"s", " ", "\[Gamma]", " ", "\[Epsilon]", " ", 
           RowBox[{"Sin", "[", "\[Phi]", "]"}]}], 
          RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]], 
         RowBox[{"c", "-", 
          FractionBox[
           SuperscriptBox["s", "2"], 
           RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]]}], "0"},
        {
         RowBox[{"-", 
          FractionBox[
           RowBox[{"s", " ", "\[Gamma]", " ", "\[Epsilon]", " ", 
            RowBox[{"Sin", "[", "\[Phi]", "]"}]}], 
           RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]]}], 
         FractionBox[
          RowBox[{"s", " ", "\[Gamma]", " ", "\[Epsilon]", " ", 
           RowBox[{"Cos", "[", "\[Phi]", "]"}]}], 
          RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]], "0", 
         RowBox[{"c", "-", 
          FractionBox[
           SuperscriptBox["s", "2"], 
           RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]]}]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}]}]}]], "Input",
 CellChangeTimes->{{3.915351032030954*^9, 3.9153510323457737`*^9}},
 FontSize->18,
 CellLabel->"In[6]:=",ExpressionUUID->"cd0b47c4-cee4-4844-b8a5-397790a0b1d7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"firstteleporter", "[", 
     RowBox[{
     "\[Epsilon]", ",", "\[Gamma]", ",", "\[Phi]", ",", "0", ",", "1"}], 
     "]"}], "//", "Simplify"}], "//", "MatrixForm"}]}]], "Input",
 CellChangeTimes->{{3.91542111991881*^9, 3.9154211219811897`*^9}, {
  3.9154212401062317`*^9, 3.915421282466604*^9}, {3.915421408019088*^9, 
  3.915421422369013*^9}, {3.915421462051208*^9, 3.915421484369193*^9}, {
  3.915421552423935*^9, 3.915421585856049*^9}, {3.9154216947272863`*^9, 
  3.915421706142126*^9}, {3.9154247463748302`*^9, 3.915424748794108*^9}, {
  3.91557607879451*^9, 3.915576118292223*^9}},
 FontSize->18,
 CellLabel->"In[12]:=",ExpressionUUID->"717b037b-1a50-4c4b-840b-697f13d99cf3"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Epsilon]", "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[Gamma]", "2"], " ", 
           SuperscriptBox["\[Epsilon]", "2"]}], 
          RowBox[{"2", "+", "\[Epsilon]"}]]}], ")"}]}], "0", "0", "0"},
     {"0", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Epsilon]", "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[Gamma]", "2"], " ", 
           SuperscriptBox["\[Epsilon]", "2"]}], 
          RowBox[{"2", "+", "\[Epsilon]"}]]}], ")"}]}], "0", "0"},
     {"0", "0", 
      FractionBox["1", "2"], "0"},
     {"0", "0", "0", 
      FractionBox["1", "2"]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.915576101634158*^9, 3.915576118734008*^9}},
 FontSize->18,
 CellLabel->
  "Out[12]//MatrixForm=",ExpressionUUID->"aaf2f06b-392b-45a3-8757-\
abe0d68622e6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  
  RowBox[{"rA", "=", 
   RowBox[{
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{
          RowBox[{"-", "\[Gamma]"}], " ", "\[Epsilon]", " ", 
          RowBox[{
           RowBox[{"Cos", "[", "\[Phi]", "]"}], "/", 
           RowBox[{"(", 
            RowBox[{"c", "+", "\[Epsilon]", "+", "1"}], ")"}]}]}], 
         RowBox[{
          RowBox[{"-", "\[Gamma]"}], " ", "\[Epsilon]", " ", 
          RowBox[{
           RowBox[{"Sin", "[", "\[Phi]", "]"}], "/", 
           RowBox[{"(", 
            RowBox[{"c", "+", "\[Epsilon]", "+", "1"}], ")"}]}]}]},
        {
         RowBox[{
          RowBox[{"-", "\[Gamma]"}], " ", "\[Epsilon]", " ", 
          RowBox[{
           RowBox[{"Sin", "[", "\[Phi]", "]"}], "/", 
           RowBox[{"(", 
            RowBox[{"c", "+", "\[Epsilon]", "+", "1"}], ")"}]}]}], 
         RowBox[{"\[Gamma]", " ", "\[Epsilon]", " ", 
          RowBox[{
           RowBox[{"Cos", "[", "\[Phi]", "]"}], "/", 
           RowBox[{"(", 
            RowBox[{"c", "+", "\[Epsilon]", "+", "1"}], ")"}]}]}]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], ".", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", "mq", "}"}], ",", 
      RowBox[{"{", "mp", "}"}]}], "}"}]}]}]}]], "Input",
 CellChangeTimes->{{3.91542111991881*^9, 3.9154211219811897`*^9}, {
  3.9154212401062317`*^9, 3.915421282466604*^9}, {3.915421408019088*^9, 
  3.915421422369013*^9}, {3.915421462051208*^9, 3.915421484369193*^9}, {
  3.915421552423935*^9, 3.915421585856049*^9}, {3.9154216947272863`*^9, 
  3.915421706142126*^9}, {3.9154247463748302`*^9, 3.915424748794108*^9}, {
  3.91557607879451*^9, 3.9155761004657307`*^9}},
 FontSize->18,ExpressionUUID->"79fba8ee-325e-4398-9ef5-1e77c24710c9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Epsilon]", "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Gamma]", "2"], " ", 
          SuperscriptBox["\[Epsilon]", "2"]}], 
         RowBox[{"2", "+", "\[Epsilon]"}]]}], ")"}]}], ",", "0", ",", "0", 
     ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Epsilon]", "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Gamma]", "2"], " ", 
          SuperscriptBox["\[Epsilon]", "2"]}], 
         RowBox[{"2", "+", "\[Epsilon]"}]]}], ")"}]}], ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     FractionBox["1", "2"], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     FractionBox["1", "2"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.915421565652709*^9, 3.915421586145853*^9}, 
   3.9154216961908617`*^9, 3.91542342096277*^9, 3.915424759541078*^9, 
   3.915576096741807*^9},
 FontSize->18,
 CellLabel->"Out[7]=",ExpressionUUID->"e56a58a4-acdc-4577-83fd-6434689cc9c9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"mq", " ", "\[Gamma]", " ", "\[Epsilon]", " ", 
        RowBox[{"Cos", "[", "\[Phi]", "]"}]}], 
       RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]]}], "-", 
     FractionBox[
      RowBox[{"mp", " ", "\[Gamma]", " ", "\[Epsilon]", " ", 
       RowBox[{"Sin", "[", "\[Phi]", "]"}]}], 
      RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"mp", " ", "\[Gamma]", " ", "\[Epsilon]", " ", 
       RowBox[{"Cos", "[", "\[Phi]", "]"}]}], 
      RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]], "-", 
     FractionBox[
      RowBox[{"mq", " ", "\[Gamma]", " ", "\[Epsilon]", " ", 
       RowBox[{"Sin", "[", "\[Phi]", "]"}]}], 
      RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]]}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.915421565652709*^9, 3.915421586145853*^9}, 
   3.9154216961908617`*^9, 3.91542342096277*^9, 3.915424759541078*^9, 
   3.915576096742652*^9},
 FontSize->18,
 CellLabel->"Out[8]=",ExpressionUUID->"1d841857-7a56-4dea-b7be-7ca694610df0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rc", "=", 
  RowBox[{
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"s", 
         RowBox[{"(", 
          RowBox[{"c", "+", "\[Epsilon]", "+", "1"}], ")"}]}], "0"},
       {"0", 
        RowBox[{
         RowBox[{"-", "s"}], 
         RowBox[{"(", 
          RowBox[{"c", "+", "\[Epsilon]", "+", "1"}], ")"}]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ".", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "mq", "}"}], ",", 
     RowBox[{"{", "mp", "}"}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.915421586860125*^9, 3.915421615088388*^9}, {
  3.9154247509733152`*^9, 3.915424753898381*^9}},
 FontSize->18,
 CellLabel->
  "In[250]:=",ExpressionUUID->"8683d041-7535-4cf9-b735-2c4e75faa67b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"mq", " ", "s", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "mp"}], " ", "s", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9154216324537354`*^9, 3.915424760430509*^9},
 FontSize->18,
 CellLabel->
  "Out[250]=",ExpressionUUID->"e61e5426-7840-4429-bb47-b235e6d115b1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"meanvec", " ", "=", 
  RowBox[{
   RowBox[{"U", ".", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"mq", " ", "\[Gamma]", " ", "\[Epsilon]", " ", 
           RowBox[{"Cos", "[", "\[Phi]", "]"}]}], 
          RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]]}], "-", 
        FractionBox[
         RowBox[{"mp", " ", "\[Gamma]", " ", "\[Epsilon]", " ", 
          RowBox[{"Sin", "[", "\[Phi]", "]"}]}], 
         RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox[
         RowBox[{"mp", " ", "\[Gamma]", " ", "\[Epsilon]", " ", 
          RowBox[{"Cos", "[", "\[Phi]", "]"}]}], 
         RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]], "-", 
        FractionBox[
         RowBox[{"mq", " ", "\[Gamma]", " ", "\[Epsilon]", " ", 
          RowBox[{"Sin", "[", "\[Phi]", "]"}]}], 
         RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"mq", " ", "s", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "mp"}], " ", "s", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}]}], "}"}]}], 
     "}"}]}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.915421639809155*^9, 3.9154216532682333`*^9}, {
  3.915421703792782*^9, 3.9154217130286903`*^9}, {3.915424773737761*^9, 
  3.915424785563005*^9}},
 FontSize->18,
 CellLabel->
  "In[251]:=",ExpressionUUID->"c86df0df-4a36-40db-ac08-262291ee2b64"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], " ", 
      RowBox[{"(", 
       RowBox[{"mp", "+", 
        RowBox[{"\[ImaginaryI]", " ", "mq"}]}], ")"}], " ", "\[Gamma]", " ", 
      "\[Epsilon]"}], 
     RowBox[{
      SqrtBox["2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}]}]], "}"}], ",", 
   RowBox[{"{", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "mp"}], "-", "mq"}], ")"}], " ",
       "\[Gamma]", " ", "\[Epsilon]"}], 
     RowBox[{
      SqrtBox["2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}]}]], "}"}], ",", 
   RowBox[{"{", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "mp"}], "+", "mq"}], ")"}], " ",
       "s", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}]}], 
     SqrtBox["2"]], "}"}], ",", 
   RowBox[{"{", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[ImaginaryI]", " ", "mp"}], "+", "mq"}], ")"}], " ", "s", 
      " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}]}], 
     SqrtBox["2"]], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9154216572400293`*^9, {3.915421704632318*^9, 3.9154217133857613`*^9}, 
   3.915423845555189*^9, 3.915424787065517*^9},
 FontSize->18,
 CellLabel->
  "Out[251]=",ExpressionUUID->"a4bf9ad9-0395-4958-8653-17e843531e76"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalSigma]tele", " ", "=", " ", 
  RowBox[{
   RowBox[{"U", ".", 
    RowBox[{"firstteleporter", "[", 
     RowBox[{
     "\[Epsilon]", ",", "\[Gamma]", ",", "\[Phi]", ",", "s", ",", "c"}], 
     "]"}], ".", 
    RowBox[{"Transpose", "[", "U", "]"}]}], "//", "FullSimplify"}]}]], "Input",\

 CellChangeTimes->{{3.915351034690331*^9, 3.915351086914475*^9}, {
  3.9154209589706087`*^9, 3.9154209761236134`*^9}},
 FontSize->18,
 CellLabel->
  "In[205]:=",ExpressionUUID->"588d10b6-9cc0-4c8b-a3ba-575fec564120"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Epsilon]", "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Gamma]", "2"], " ", 
          SuperscriptBox["\[Epsilon]", "2"]}], 
         RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]]}], ")"}]}], ",", "0", 
     ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], " ", "s", " ", "\[Gamma]", 
       " ", "\[Epsilon]"}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Epsilon]", "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Gamma]", "2"], " ", 
          SuperscriptBox["\[Epsilon]", "2"]}], 
         RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]]}], ")"}]}], ",", "0", 
     ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], " ", "s", " ", 
       "\[Gamma]", " ", "\[Epsilon]"}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}]}]], ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], " ", "s", " ", 
       "\[Gamma]", " ", "\[Epsilon]"}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}]}]], ",", "0", ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", 
        FractionBox[
         SuperscriptBox["s", "2"], 
         RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], " ", "s", " ", "\[Gamma]", 
       " ", "\[Epsilon]"}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}]}]], ",", "0", ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", 
        FractionBox[
         SuperscriptBox["s", "2"], 
         RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]]}], ")"}]}], ",", "0"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.915351073564807*^9, 3.915351087633649*^9}, {
   3.9154209603587303`*^9, 3.915420976799816*^9}, 3.915422696363311*^9, 
   3.915423428233389*^9},
 FontSize->18,
 CellLabel->
  "Out[205]=",ExpressionUUID->"483823c4-90cc-490b-b53d-95a6dd714def"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalSigma]tele", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.915422699487232*^9, 3.9154227032557087`*^9}},
 FontSize->18,
 CellLabel->
  "In[206]:=",ExpressionUUID->"daf01e33-9402-4ebf-9ea1-8004e016f428"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Epsilon]", "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[Gamma]", "2"], " ", 
           SuperscriptBox["\[Epsilon]", "2"]}], 
          RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]]}], ")"}]}], "0", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], " ", "s", " ", "\[Gamma]",
         " ", "\[Epsilon]"}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}]}]]},
     {
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Epsilon]", "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[Gamma]", "2"], " ", 
           SuperscriptBox["\[Epsilon]", "2"]}], 
          RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]]}], ")"}]}], "0", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], " ", "s", " ", 
        "\[Gamma]", " ", "\[Epsilon]"}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}]}]], "0"},
     {"0", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], " ", "s", " ", 
        "\[Gamma]", " ", "\[Epsilon]"}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}]}]], "0", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", 
         FractionBox[
          SuperscriptBox["s", "2"], 
          RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]]}], ")"}]}]},
     {
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], " ", "s", " ", "\[Gamma]",
         " ", "\[Epsilon]"}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}]}]], "0", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", 
         FractionBox[
          SuperscriptBox["s", "2"], 
          RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]]}], ")"}]}], "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.915422703709111*^9, 3.91542343763008*^9},
 FontSize->18,
 CellLabel->
  "Out[206]//MatrixForm=",ExpressionUUID->"5c2d3926-72a1-4b46-ad4b-\
17e15d0078fb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Limit", "[", 
   RowBox[{
    RowBox[{"\[CapitalSigma]tele", "/.", 
     RowBox[{"{", 
      RowBox[{"s", "->", "c"}], "}"}]}], ",", 
    RowBox[{"c", "->", "Infinity"}]}], "]"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.915423637502542*^9, 3.91542367902395*^9}},
 FontSize->18,
 CellLabel->
  "In[221]:=",ExpressionUUID->"a2728bd8-a653-4ff7-a276-1956f5114279"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox[
      RowBox[{"1", "+", "\[Epsilon]"}], "2"], ",", "0", ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], " ", "\[Gamma]", " ", 
      "\[Epsilon]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"1", "+", "\[Epsilon]"}], "2"], ",", "0", ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], " ", "\[Gamma]", 
      " ", "\[Epsilon]"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], " ", "\[Gamma]", 
      " ", "\[Epsilon]"}], ",", "0", ",", 
     FractionBox[
      RowBox[{"1", "+", "\[Epsilon]"}], "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], " ", "\[Gamma]", " ", 
      "\[Epsilon]"}], ",", "0", ",", 
     FractionBox[
      RowBox[{"1", "+", "\[Epsilon]"}], "2"], ",", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.9154236654498997`*^9, 3.915423679412435*^9}},
 FontSize->18,
 CellLabel->
  "Out[221]=",ExpressionUUID->"37525158-3a41-4b96-ab82-4ef21e6c09e5"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.915351111634316*^9},
 FontSize->18,ExpressionUUID->"05fba387-0e9a-46d9-8599-8e1acbc29f91"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.915420955916358*^9, 3.915420957399692*^9}, {
  3.9154211060115023`*^9, 3.915421112426046*^9}},
 FontSize->18,ExpressionUUID->"2a862efe-3bea-4277-b5a2-cee186040c66"],

Cell[BoxData[
 RowBox[{
  RowBox[{"MM", " ", "=", 
   RowBox[{
    RowBox[{"Inverse", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"\[CapitalSigma]tele", ",", "\[CapitalSigma]tele"}], "]"}], 
       "+", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"\[CapitalOmega]", ",", "\[CapitalOmega]"}], "]"}], "/", 
        "4"}]}], "//", "Simplify"}], "]"}], "//", "Simplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9154221246644773`*^9, 3.91542215602738*^9}, {
  3.9154223248140306`*^9, 3.915422335337701*^9}, {3.9154234570639973`*^9, 
  3.91542346344716*^9}},
 FontSize->18,
 CellLabel->
  "In[351]:=",ExpressionUUID->"defb5744-5105-4bdf-b50c-6242c6d1e046"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.915422157546955*^9, 3.915422165708836*^9}, {
   3.915422216286956*^9, 3.915422253120036*^9}, 3.915423466054762*^9},
 FontSize->18,ExpressionUUID->"3d0a1388-a24e-413a-a3c0-f4708f9df323"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.915423467664134*^9, 3.915423467667672*^9}},
 FontSize->18,ExpressionUUID->"bbf13fcb-b9c4-47b2-b555-c55c7a43b99a"],

Cell[CellGroupData[{

Cell[BoxData["MM"], "Input",
 CellChangeTimes->{{3.915423472153573*^9, 3.9154234723008747`*^9}},
 FontSize->18,
 CellLabel->
  "In[352]:=",ExpressionUUID->"ef7ff7b5-f9ba-433c-8308-067e38d476e1"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{"{", 
          RowBox[{
           TemplateBox[{"1"},
            "OutputSizeLimit`Skeleton"], ",", 
           TemplateBox[{"14"},
            "OutputSizeLimit`Skeleton"], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
                    "\[Phi]"}]], " ", 
                  SuperscriptBox["s", "2"], " ", 
                  SuperscriptBox["\[Gamma]", "2"], " ", 
                  SuperscriptBox["\[Epsilon]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["c", "2"]}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["s", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "+", 
                    RowBox[{"c", " ", "\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
                    "\[Epsilon]"}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["c", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["s", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"2", " ", "\[Epsilon]"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
                    SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}]}]}], ")"}], 
                  " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", 
                    RowBox[{"6", " ", "\[Epsilon]"}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["\[Epsilon]", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Gamma]", "2"], " ", 
                    SuperscriptBox["\[Epsilon]", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["s", "2"], " ", 
                    SuperscriptBox["\[Gamma]", "2"], " ", 
                    SuperscriptBox["\[Epsilon]", "2"]}], "+", 
                    TemplateBox[{"8"},
                    "OutputSizeLimit`Skeleton"], "+", 
                    RowBox[{
                    SuperscriptBox["s", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"2", " ", "\[Epsilon]"}], "+", 
                    SuperscriptBox["\[Epsilon]", "2"]}], ")"}]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["c", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[Epsilon]"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", 
                    RowBox[{"2", " ", "\[Epsilon]"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
                    SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["s", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[Epsilon]"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", 
                    RowBox[{"2", " ", "\[Epsilon]"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
                    SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["c", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"8", " ", "\[Epsilon]"}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
                    SuperscriptBox["\[Epsilon]", "2"]}], "-", 
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
                    SuperscriptBox["\[Epsilon]", "3"]}], "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[Gamma]", "2"]}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Epsilon]", "4"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["s", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"2", " ", "\[Epsilon]"}], "+", 
                    SuperscriptBox["\[Epsilon]", "2"]}], ")"}]}]}], ")"}]}]}],
                    ")"}]}], ")"}]}], ")"}]}], ",", "0", ",", 
             RowBox[{"-", 
              FractionBox[
               RowBox[{"4", " ", 
                SuperscriptBox["\[ExponentialE]", 
                 RowBox[{
                  RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], " ", "s", 
                " ", "\[Gamma]", " ", "\[Epsilon]", " ", 
                RowBox[{"(", 
                 TemplateBox[{"1"},
                  "OutputSizeLimit`Skeleton"], ")"}]}], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["c", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["s", "2"]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "+", 
                  RowBox[{"c", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"2", " ", "\[Epsilon]"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
                    SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}]}]}], ")"}], 
                " ", 
                RowBox[{"(", 
                 RowBox[{"2", "+", 
                  RowBox[{"6", " ", "\[Epsilon]"}], "+", 
                  TemplateBox[{"15"},
                   "OutputSizeLimit`Skeleton"], "+", 
                  TemplateBox[{"1"},
                   "OutputSizeLimit`Skeleton"], "+", 
                  RowBox[{
                   SuperscriptBox["c", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{"4", "+", 
                    TemplateBox[{"8"},
                    "OutputSizeLimit`Skeleton"]}], ")"}]}]}], ")"}]}]]}], ",",
              "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
             RowBox[{"-", 
              FractionBox[
               TemplateBox[{"1"},
                "OutputSizeLimit`Skeleton"], 
               RowBox[{
                TemplateBox[{"1"},
                 "OutputSizeLimit`Skeleton"], 
                TemplateBox[{"1"},
                 "OutputSizeLimit`Skeleton"], 
                TemplateBox[{"1"},
                 "OutputSizeLimit`Skeleton"]}]]}], ",", "0", ",", 
             FractionBox[
              RowBox[{"4", " ", 
               RowBox[{"(", 
                TemplateBox[{"1"},
                 "OutputSizeLimit`Skeleton"], ")"}]}], 
              RowBox[{
               RowBox[{"(", 
                TemplateBox[{"1"},
                 "OutputSizeLimit`Skeleton"], ")"}], " ", 
               RowBox[{"(", 
                TemplateBox[{"1"},
                 "OutputSizeLimit`Skeleton"], ")"}]}]], ",", "0", ",", "0", 
             ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          PaneBox[
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], StandardForm],
                ImageSizeCache->{59., {2., 8.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                StandardForm]], DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}, StripOnInput -> False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}], "Tooltip"]& ],
           Alignment->Center,
           BaselinePosition->Baseline,
           ImageSize->{Automatic, {25, Full}}], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{51., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 352, 20292229248205789954, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{56., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 352, 20292229248205789954, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{42., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 352, 20292229248205789954, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{77., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[20292229248205789954 === $SessionID, 
   Out[352], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{
  3.915423472671205*^9, {3.915426973059867*^9, 3.915426981718712*^9}, 
   3.9154868238902473`*^9},
 FontSize->18,
 CellLabel->
  "Out[352]=",ExpressionUUID->"bd417e82-411e-4885-bbb6-b4d1bff1fbfa"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.915422314650465*^9, 3.915422314654065*^9}},
 FontSize->18,ExpressionUUID->"80dca280-b71a-43a7-959f-84c0a041f68b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MMinversevectorised", " ", "=", " ", 
  RowBox[{"Mcal", " ", "=", 
   RowBox[{"ArrayReshape", "[", 
    RowBox[{"MM", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"16", "*", "16"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9154222567130957`*^9, 3.915422280679233*^9}, {
  3.915422355935783*^9, 3.91542236138093*^9}, {3.915423495614468*^9, 
  3.9154235051631117`*^9}},
 FontSize->18,
 CellLabel->
  "In[353]:=",ExpressionUUID->"30e8a034-44d1-4bad-994b-b41829c87317"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
            TemplateBox[{"246"},
             "OutputSizeLimit`Skeleton"], ",", "0", ",", "0", ",", "0", ",", 
            "0", ",", "0"}], "}"}], "}"}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          PaneBox[
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], StandardForm],
                ImageSizeCache->{59., {2., 8.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                StandardForm]], DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}, StripOnInput -> False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}], "Tooltip"]& ],
           Alignment->Center,
           BaselinePosition->Baseline,
           ImageSize->{Automatic, {25, Full}}], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{51., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 353, 20292229248205789954, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{56., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 353, 20292229248205789954, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{42., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 353, 20292229248205789954, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{77., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{77., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[20292229248205789954 === $SessionID, 
   Out[353], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{3.915423505514378*^9, 3.915426983436384*^9, 
  3.915486826386087*^9},
 FontSize->18,
 CellLabel->
  "Out[353]=",ExpressionUUID->"dfb6864b-400f-4fd1-acc8-ee89f8e1e9a6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Dgamma", " ", "=", 
  RowBox[{"ArrayReshape", "[", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"\[CapitalSigma]tele", ",", "\[Gamma]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"16", ",", "1"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9154224685306597`*^9, 3.915422485637617*^9}, {
  3.915422753958358*^9, 3.915422762286818*^9}, {3.915423527482808*^9, 
  3.9154235371616898`*^9}, {3.915426986532383*^9, 3.9154270314799957`*^9}},
 FontSize->18,
 CellLabel->
  "In[354]:=",ExpressionUUID->"3927d44e-1a4c-42b8-976e-ac9d3d40bcf6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[Gamma]", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}], 
      RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]]}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], " ", "s", " ", 
      "\[Epsilon]"}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}]}]], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[Gamma]", " ", 
       SuperscriptBox["\[Epsilon]", "2"]}], 
      RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]]}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], " ", "s", " ", 
      "\[Epsilon]"}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}]}]], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], " ", "s", " ", 
      "\[Epsilon]"}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}]}]], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], " ", "s", " ", 
      "\[Epsilon]"}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}]}]], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.915427033566571*^9, 3.915486828059279*^9},
 FontSize->18,
 CellLabel->
  "Out[354]=",ExpressionUUID->"55029d3c-544d-4ed0-bffa-5ce1deceb8be"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\n", 
  RowBox[{"dgammavec", " ", "=", 
   RowBox[{"KroneckerProduct", "[", 
    RowBox[{"Dgamma", ",", "Dgamma"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9154224685306597`*^9, 3.915422485637617*^9}, {
  3.915422753958358*^9, 3.915422762286818*^9}, {3.915423527482808*^9, 
  3.9154235371616898`*^9}, {3.915426986532383*^9, 3.9154270314799957`*^9}},
 FontSize->18,
 CellLabel->
  "In[355]:=",ExpressionUUID->"d2050a83-679a-4931-ba60-4cb51d659ddc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[Gamma]", "2"], " ", 
      SuperscriptBox["\[Epsilon]", "4"]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}], "2"]], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], " ", "s", " ", "\[Gamma]", 
       " ", 
       SuperscriptBox["\[Epsilon]", "3"]}], 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}], "2"]}]]}], "}"}], 
   ",", 
   RowBox[{"{", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[Gamma]", "2"], " ", 
      SuperscriptBox["\[Epsilon]", "4"]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}], "2"]], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], " ", "s", " ", 
       "\[Gamma]", " ", 
       SuperscriptBox["\[Epsilon]", "3"]}], 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}], "2"]}]]}], "}"}], 
   ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], " ", "s", " ", 
       "\[Gamma]", " ", 
       SuperscriptBox["\[Epsilon]", "3"]}], 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}], "2"]}]]}], "}"}], 
   ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], " ", "s", " ", "\[Gamma]", 
       " ", 
       SuperscriptBox["\[Epsilon]", "3"]}], 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}], "2"]}]]}], "}"}], 
   ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], " ", "s", " ", "\[Gamma]", 
       " ", 
       SuperscriptBox["\[Epsilon]", "3"]}], 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}], "2"]}]]}], "}"}], 
   ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], " ", 
      SuperscriptBox["s", "2"], " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}], "2"]}]], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], " ", "s", " ", "\[Gamma]", 
       " ", 
       SuperscriptBox["\[Epsilon]", "3"]}], 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}], "2"]}]]}], "}"}], 
   ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    FractionBox[
     RowBox[{
      SuperscriptBox["s", "2"], " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}], "2"]}]], "}"}], 
   ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    FractionBox[
     RowBox[{
      SuperscriptBox["s", "2"], " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}], "2"]}]], "}"}], 
   ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], " ", 
      SuperscriptBox["s", "2"], " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}], "2"]}]], "}"}], 
   ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[Gamma]", "2"], " ", 
      SuperscriptBox["\[Epsilon]", "4"]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}], "2"]], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], " ", "s", " ", "\[Gamma]", 
       " ", 
       SuperscriptBox["\[Epsilon]", "3"]}], 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}], "2"]}]]}], "}"}], 
   ",", 
   RowBox[{"{", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[Gamma]", "2"], " ", 
      SuperscriptBox["\[Epsilon]", "4"]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}], "2"]], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], " ", "s", " ", 
       "\[Gamma]", " ", 
       SuperscriptBox["\[Epsilon]", "3"]}], 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}], "2"]}]]}], "}"}], 
   ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], " ", "s", " ", 
       "\[Gamma]", " ", 
       SuperscriptBox["\[Epsilon]", "3"]}], 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}], "2"]}]]}], "}"}], 
   ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], " ", "s", " ", "\[Gamma]", 
       " ", 
       SuperscriptBox["\[Epsilon]", "3"]}], 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}], "2"]}]]}], "}"}], 
   ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], " ", "s", " ", 
       "\[Gamma]", " ", 
       SuperscriptBox["\[Epsilon]", "3"]}], 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}], "2"]}]]}], "}"}], 
   ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    FractionBox[
     RowBox[{
      SuperscriptBox["s", "2"], " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}], "2"]}]], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], " ", "s", " ", 
       "\[Gamma]", " ", 
       SuperscriptBox["\[Epsilon]", "3"]}], 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}], "2"]}]]}], "}"}], 
   ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], " ", 
      SuperscriptBox["s", "2"], " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}], "2"]}]], "}"}], 
   ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], " ", 
      SuperscriptBox["s", "2"], " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}], "2"]}]], "}"}], 
   ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    FractionBox[
     RowBox[{
      SuperscriptBox["s", "2"], " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}], "2"]}]], "}"}], 
   ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], " ", "s", " ", 
       "\[Gamma]", " ", 
       SuperscriptBox["\[Epsilon]", "3"]}], 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}], "2"]}]]}], "}"}], 
   ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    FractionBox[
     RowBox[{
      SuperscriptBox["s", "2"], " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}], "2"]}]], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], " ", "s", " ", 
       "\[Gamma]", " ", 
       SuperscriptBox["\[Epsilon]", "3"]}], 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}], "2"]}]]}], "}"}], 
   ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], " ", 
      SuperscriptBox["s", "2"], " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}], "2"]}]], "}"}], 
   ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], " ", 
      SuperscriptBox["s", "2"], " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}], "2"]}]], "}"}], 
   ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    FractionBox[
     RowBox[{
      SuperscriptBox["s", "2"], " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}], "2"]}]], "}"}], 
   ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], " ", "s", " ", "\[Gamma]", 
       " ", 
       SuperscriptBox["\[Epsilon]", "3"]}], 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}], "2"]}]]}], "}"}], 
   ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], " ", 
      SuperscriptBox["s", "2"], " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}], "2"]}]], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], " ", "s", " ", "\[Gamma]", 
       " ", 
       SuperscriptBox["\[Epsilon]", "3"]}], 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}], "2"]}]]}], "}"}], 
   ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    FractionBox[
     RowBox[{
      SuperscriptBox["s", "2"], " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}], "2"]}]], "}"}], 
   ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    FractionBox[
     RowBox[{
      SuperscriptBox["s", "2"], " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}], "2"]}]], "}"}], 
   ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], " ", 
      SuperscriptBox["s", "2"], " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}], "2"]}]], "}"}], 
   ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9154224866940823`*^9, 3.9154225880233603`*^9, 3.915422656705518*^9, 
   3.915422762751786*^9, {3.915423538399125*^9, 3.91542356215154*^9}, {
   3.915426993124729*^9, 3.915427002141232*^9}, 3.9154270453013687`*^9, 
   3.91548683020147*^9},
 FontSize->18,
 CellLabel->
  "Out[355]=",ExpressionUUID->"e14dc069-7ae0-445c-ac80-724f315ed382"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9154225015728188`*^9, 3.9154225516819*^9}, {
   3.915422622293458*^9, 3.9154226385001593`*^9}, 3.915422678710771*^9, {
   3.9154227654433603`*^9, 3.915422772410968*^9}, 3.9154235256118917`*^9},
 FontSize->18,ExpressionUUID->"edda75c0-b59f-414e-bd2b-a3244f6125ba"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"quadraticterm", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "2"}], 
     RowBox[{"MMinversevectorised", ".", "dgammavec"}]}], "//", 
    "FullSimplify"}]}]}]], "Input",
 CellChangeTimes->{{3.9154225581557093`*^9, 3.915422596242608*^9}, {
   3.915422777474576*^9, 3.915422783234057*^9}, 3.915423578239275*^9, {
   3.915427007963758*^9, 3.915427008754883*^9}},
 FontSize->18,
 CellLabel->
  "In[374]:=",ExpressionUUID->"7f00bd83-6ea0-4f42-84f2-153595370d40"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Epsilon]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["s", "6"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "\[Epsilon]"}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["s", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "c"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "c"}], ")"}], "3"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["c", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"c", " ", 
                 RowBox[{"(", 
                  RowBox[{"6", "+", "c", "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Gamma]", "2"]}]}], ")"}]}]}], ")"}], 
              " ", "\[Epsilon]"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"c", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "c"}], ")"}]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[Gamma]", "2"]}]}], ")"}]}]}], ")"}], 
              " ", 
              SuperscriptBox["\[Epsilon]", "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "-", 
                SuperscriptBox["\[Gamma]", "4"], "+", 
                RowBox[{
                 SuperscriptBox["c", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Gamma]", "2"]}], "+", 
                   SuperscriptBox["\[Gamma]", "4"]}], ")"}]}]}], ")"}], " ", 
              SuperscriptBox["\[Epsilon]", "3"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["c", "2"]}], ")"}], " ", 
           SuperscriptBox["\[Gamma]", "2"], " ", "\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", "\[Epsilon]", "+", 
             RowBox[{
              SuperscriptBox["c", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "+", 
             RowBox[{"c", " ", "\[Epsilon]", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "\[Epsilon]", "-", 
                RowBox[{
                 SuperscriptBox["\[Gamma]", "2"], " ", "\[Epsilon]"}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["s", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["\[Gamma]", "2"]}], " ", "\[Epsilon]"}], "-", 
             RowBox[{
              SuperscriptBox["c", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "\[Epsilon]"}], ")"}]}], "+", 
             RowBox[{"c", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Epsilon]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
                 "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
      
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["c", "2"], "+", 
          SuperscriptBox["s", "2"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "c"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", "\[Epsilon]"}]}], 
         ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "c", "-", "s"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "c", "+", "s"}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"c", " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "c"}], ")"}]}], "-", 
             SuperscriptBox["s", "2"]}], ")"}], " ", "\[Epsilon]"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "c"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
           SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["c", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["s", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "+", 
          RowBox[{"c", " ", "\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "\[Epsilon]", "-", 
             RowBox[{
              SuperscriptBox["\[Gamma]", "2"], " ", "\[Epsilon]"}]}], 
            ")"}]}]}], ")"}]}], ")"}]}], ")"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.915422578281473*^9, 3.9154226261421537`*^9}, 
   3.915422660500702*^9, {3.91542277781896*^9, 3.915422783693029*^9}, {
   3.915423574234378*^9, 3.9154235786524353`*^9}, 3.915427010869814*^9, 
   3.9154270489459*^9, 3.915486834067807*^9, 3.915487031127934*^9},
 FontSize->18,
 CellLabel->
  "Out[374]=",ExpressionUUID->"a9112656-0b02-436c-a817-55ad40258974"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"quadraticterm", " ", "=", " ", 
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Epsilon]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["s", "6"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[Epsilon]"}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["s", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "c"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "c"}], ")"}], "3"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["c", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"5", "+", 
               RowBox[{"c", " ", 
                RowBox[{"(", 
                 RowBox[{"6", "+", "c", "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Gamma]", "2"]}]}], ")"}]}]}], ")"}], " ",
              "\[Epsilon]"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"c", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"c", " ", 
                   RowBox[{"(", 
                    RowBox[{"2", "+", "c"}], ")"}]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["\[Gamma]", "2"]}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["\[Epsilon]", "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "-", 
               SuperscriptBox["\[Gamma]", "4"], "+", 
               RowBox[{
                SuperscriptBox["c", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Gamma]", "2"]}], "+", 
                  SuperscriptBox["\[Gamma]", "4"]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["\[Epsilon]", "3"]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["c", "2"]}], ")"}], " ", 
          SuperscriptBox["\[Gamma]", "2"], " ", "\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", "\[Epsilon]", "+", 
            RowBox[{
             SuperscriptBox["c", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "+", 
            RowBox[{"c", " ", "\[Epsilon]", " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "\[Epsilon]", "-", 
               RowBox[{
                SuperscriptBox["\[Gamma]", "2"], " ", "\[Epsilon]"}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["s", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[Gamma]", "2"]}], " ", "\[Epsilon]"}], "-", 
            RowBox[{
             SuperscriptBox["c", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", "\[Epsilon]"}], ")"}]}], "+", 
            RowBox[{"c", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Epsilon]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
                "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["c", "2"], "+", 
         SuperscriptBox["s", "2"], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "c"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", "\[Epsilon]"}]}], 
        ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "c", "-", "s"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "c", "+", "s"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"c", " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", "c"}], ")"}]}], "-", 
            SuperscriptBox["s", "2"]}], ")"}], " ", "\[Epsilon]"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "c"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
          SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["c", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["s", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "+", 
         RowBox[{"c", " ", "\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[Epsilon]", "-", 
            RowBox[{
             SuperscriptBox["\[Gamma]", "2"], " ", "\[Epsilon]"}]}], 
           ")"}]}]}], ")"}]}], ")"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.91548705152246*^9, 3.915487051682905*^9}, {
  3.9155740395529547`*^9, 3.9155740459669952`*^9}, {3.915659059618896*^9, 
  3.915659068800753*^9}},
 FontSize->18,
 CellLabel->"In[1]:=",ExpressionUUID->"93943943-4290-4cd8-b2db-0d6012a1076b"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Epsilon]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["s", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[Epsilon]"}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["s", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "c"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "c"}], ")"}], "3"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["c", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"c", " ", 
               RowBox[{"(", 
                RowBox[{"6", "+", "c", "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[Gamma]", "2"]}]}], ")"}]}]}], ")"}], " ", 
            "\[Epsilon]"}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"c", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"c", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "c"}], ")"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Gamma]", "2"]}]}], ")"}]}]}], ")"}], " ", 
            
            SuperscriptBox["\[Epsilon]", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              SuperscriptBox["\[Gamma]", "4"], "+", 
              RowBox[{
               SuperscriptBox["c", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[Gamma]", "2"]}], "+", 
                 SuperscriptBox["\[Gamma]", "4"]}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox["\[Epsilon]", "3"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["c", "2"]}], ")"}], " ", 
         SuperscriptBox["\[Gamma]", "2"], " ", "\[Epsilon]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "\[Epsilon]", "+", 
           RowBox[{
            SuperscriptBox["c", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "+", 
           RowBox[{"c", " ", "\[Epsilon]", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "\[Epsilon]", "-", 
              RowBox[{
               SuperscriptBox["\[Gamma]", "2"], " ", "\[Epsilon]"}]}], 
             ")"}]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["s", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["\[Gamma]", "2"]}], " ", "\[Epsilon]"}], "-", 
           RowBox[{
            SuperscriptBox["c", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "\[Epsilon]"}], ")"}]}], "+", 
           RowBox[{"c", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Epsilon]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
               "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["c", "2"], "+", 
        SuperscriptBox["s", "2"], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", "\[Epsilon]"}]}], 
       ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "c", "-", "s"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "c", "+", "s"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"c", " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", "c"}], ")"}]}], "-", 
           SuperscriptBox["s", "2"]}], ")"}], " ", "\[Epsilon]"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
         SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["c", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["s", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "+", 
        RowBox[{"c", " ", "\[Epsilon]", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[Epsilon]", "-", 
           RowBox[{
            SuperscriptBox["\[Gamma]", "2"], " ", "\[Epsilon]"}]}], ")"}]}]}],
        ")"}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.916294838785898*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"56448e07-c2ba-4b54-81c5-3e4b8fbdfe2f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.91548705152246*^9, 3.915487051682905*^9}, {
  3.9155740395529547`*^9, 3.9155740459669952`*^9}, {3.915659059618896*^9, 
  3.915659068800753*^9}},
 FontSize->18,ExpressionUUID->"125bf745-8fc1-40d1-a749-265f2885667c"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Epsilon]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["s", "6"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[Epsilon]"}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["s", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "c"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "c"}], ")"}], "3"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["c", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"c", " ", 
               RowBox[{"(", 
                RowBox[{"6", "+", "c", "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[Gamma]", "2"]}]}], ")"}]}]}], ")"}], " ", 
            "\[Epsilon]"}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"c", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"c", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "c"}], ")"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Gamma]", "2"]}]}], ")"}]}]}], ")"}], " ", 
            
            SuperscriptBox["\[Epsilon]", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              SuperscriptBox["\[Gamma]", "4"], "+", 
              RowBox[{
               SuperscriptBox["c", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[Gamma]", "2"]}], "+", 
                 SuperscriptBox["\[Gamma]", "4"]}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox["\[Epsilon]", "3"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["c", "2"]}], ")"}], " ", 
         SuperscriptBox["\[Gamma]", "2"], " ", "\[Epsilon]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "\[Epsilon]", "+", 
           RowBox[{
            SuperscriptBox["c", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "+", 
           RowBox[{"c", " ", "\[Epsilon]", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "\[Epsilon]", "-", 
              RowBox[{
               SuperscriptBox["\[Gamma]", "2"], " ", "\[Epsilon]"}]}], 
             ")"}]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["s", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["\[Gamma]", "2"]}], " ", "\[Epsilon]"}], "-", 
           RowBox[{
            SuperscriptBox["c", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "\[Epsilon]"}], ")"}]}], "+", 
           RowBox[{"c", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Epsilon]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
               "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["c", "2"], "+", 
        SuperscriptBox["s", "2"], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", "\[Epsilon]"}]}], 
       ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "c", "-", "s"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "c", "+", "s"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"c", " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", "c"}], ")"}]}], "-", 
           SuperscriptBox["s", "2"]}], ")"}], " ", "\[Epsilon]"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "c"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
         SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["c", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["s", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "+", 
        RowBox[{"c", " ", "\[Epsilon]", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[Epsilon]", "-", 
           RowBox[{
            SuperscriptBox["\[Gamma]", "2"], " ", "\[Epsilon]"}]}], ")"}]}]}],
        ")"}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.915574046640418*^9, 3.915659064166654*^9},
 FontSize->18,
 CellLabel->"Out[1]=",ExpressionUUID->"ecd9ce89-7fca-4d65-a81f-9d307640f9fc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Out", "[", "1", "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"c", "->", 
        RowBox[{
         RowBox[{"\[Eta]", " ", 
          RowBox[{"Cosh", "[", 
           RowBox[{"2", "r"}], "]"}]}], "+", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Eta]"}], ")"}]}]}], ",", 
       RowBox[{"s", "->", 
        RowBox[{"\[Eta]", " ", 
         RowBox[{"Sinh", "[", 
          RowBox[{"2", "r"}], "]"}]}]}]}], "}"}]}], "//", "Simplify"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.915660175253168*^9, 3.91566017558574*^9}, {
  3.915660332296672*^9, 3.9156603613749638`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"537a2496-982f-4f7f-909b-2cb6d31de9c3"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[Epsilon]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Csch", "[", "r", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["\[Gamma]", "2"], " ", "\[Epsilon]", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[Epsilon]", "-", "\[Eta]", "+", 
           RowBox[{"\[Eta]", " ", 
            RowBox[{"Cosh", "[", 
             RowBox[{"2", " ", "r"}], "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Eta]", "+", 
              RowBox[{"\[Eta]", " ", 
               RowBox[{"Cosh", "[", 
                RowBox[{"2", " ", "r"}], "]"}]}]}], ")"}], "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "\[Epsilon]", "+", 
           RowBox[{"\[Epsilon]", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "\[Epsilon]", "-", 
              RowBox[{
               SuperscriptBox["\[Gamma]", "2"], " ", "\[Epsilon]"}]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Eta]", "+", 
              RowBox[{"\[Eta]", " ", 
               RowBox[{"Cosh", "[", 
                RowBox[{"2", " ", "r"}], "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Epsilon]"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Eta]", "+", 
               RowBox[{"\[Eta]", " ", 
                RowBox[{"Cosh", "[", 
                 RowBox[{"2", " ", "r"}], "]"}]}]}], ")"}], "2"]}]}], ")"}]}],
         "+", 
        RowBox[{
         SuperscriptBox["\[Eta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[Epsilon]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              SuperscriptBox["\[Gamma]", "4"], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[Gamma]", "2"]}], "+", 
                 SuperscriptBox["\[Gamma]", "4"]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", "\[Eta]", "+", 
                  RowBox[{"\[Eta]", " ", 
                   RowBox[{"Cosh", "[", 
                    RowBox[{"2", " ", "r"}], "]"}]}]}], ")"}], "2"]}]}], 
             ")"}]}], "+", 
           RowBox[{"\[Epsilon]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", "\[Eta]", "+", 
                 RowBox[{"\[Eta]", " ", 
                  RowBox[{"Cosh", "[", 
                   RowBox[{"2", " ", "r"}], "]"}]}]}], ")"}], "2"]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", "\[Eta]", "+", 
                 RowBox[{"\[Eta]", " ", 
                  RowBox[{"Cosh", "[", 
                   RowBox[{"2", " ", "r"}], "]"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"7", "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[Gamma]", "2"]}], "-", "\[Eta]", "+", 
                 RowBox[{"\[Eta]", " ", 
                  RowBox[{"Cosh", "[", 
                   RowBox[{"2", " ", "r"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
           "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Gamma]", "2"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", "\[Eta]", "+", 
                 RowBox[{"\[Eta]", " ", 
                  RowBox[{"Cosh", "[", 
                   RowBox[{"2", " ", "r"}], "]"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "-", "\[Eta]", "+", 
                    RowBox[{"\[Eta]", " ", 
                    RowBox[{"Cosh", "[", 
                    RowBox[{"2", " ", "r"}], "]"}]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "-", "\[Eta]", "+", 
                    RowBox[{"\[Eta]", " ", 
                    RowBox[{"Cosh", "[", 
                    RowBox[{"2", " ", "r"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{"4", " ", "\[Eta]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "-", "\[Eta]", "+", 
               RowBox[{"\[Eta]", " ", 
                RowBox[{"Cosh", "[", 
                 RowBox[{"2", " ", "r"}], "]"}]}]}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"Sinh", "[", "r", "]"}], "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Sinh", "[", 
           RowBox[{"2", " ", "r"}], "]"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Eta]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["\[Gamma]", "2"]}], " ", "\[Epsilon]"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Epsilon]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
               "\[Epsilon]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Eta]", "+", 
              RowBox[{"\[Eta]", " ", 
               RowBox[{"Cosh", "[", 
                RowBox[{"2", " ", "r"}], "]"}]}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "+", "\[Epsilon]"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Eta]", "+", 
               RowBox[{"\[Eta]", " ", 
                RowBox[{"Cosh", "[", 
                 RowBox[{"2", " ", "r"}], "]"}]}]}], ")"}], "2"]}]}], ")"}], 
         " ", 
         SuperscriptBox[
          RowBox[{"Sinh", "[", 
           RowBox[{"2", " ", "r"}], "]"}], "4"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", "\[Epsilon]"}], ")"}], " ", 
         SuperscriptBox["\[Eta]", "6"], " ", 
         SuperscriptBox[
          RowBox[{"Sinh", "[", 
           RowBox[{"2", " ", "r"}], "]"}], "6"]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", "\[Epsilon]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}]}]}], ")"}], " ", 
      "\[Eta]", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "\[Epsilon]", "-", "\[Eta]", "+", 
        RowBox[{"\[Eta]", " ", 
         RowBox[{"Cosh", "[", 
          RowBox[{"2", " ", "r"}], "]"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "-", "\[Eta]", "+", 
             RowBox[{"\[Eta]", " ", 
              RowBox[{"Cosh", "[", 
               RowBox[{"2", " ", "r"}], "]"}]}]}], ")"}]}], ")"}]}], "-", 
        RowBox[{"2", " ", "\[Epsilon]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"3", " ", "\[Eta]"}], "-", 
           SuperscriptBox["\[Eta]", "2"], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "\[Eta]"}], ")"}], " ", "\[Eta]", " ", 
            
            RowBox[{"Cosh", "[", 
             RowBox[{"2", " ", "r"}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cosh", "[", "r", "]"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Eta]"}], ")"}], " ", 
            RowBox[{"Sinh", "[", "r", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cosh", "[", "r", "]"}], "+", 
           RowBox[{"Sinh", "[", "r", "]"}], "-", 
           RowBox[{"\[Eta]", " ", 
            RowBox[{"Sinh", "[", "r", "]"}]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Epsilon]", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[Epsilon]", "-", 
           RowBox[{
            SuperscriptBox["\[Gamma]", "2"], " ", "\[Epsilon]"}]}], ")"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Eta]", "+", 
           RowBox[{"\[Eta]", " ", 
            RowBox[{"Cosh", "[", 
             RowBox[{"2", " ", "r"}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Epsilon]"}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "\[Eta]", "+", 
            RowBox[{"\[Eta]", " ", 
             RowBox[{"Cosh", "[", 
              RowBox[{"2", " ", "r"}], "]"}]}]}], ")"}], "2"]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Epsilon]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["\[Eta]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Sinh", "[", 
              RowBox[{"2", " ", "r"}], "]"}], "2"]}]}], ")"}]}]}], ")"}]}], 
     ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.915660358753133*^9, 3.915660362312207*^9}},
 CellLabel->"Out[3]=",ExpressionUUID->"de162a6a-af6a-4400-9c17-33e5f0f36cba"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Limit", "[", 
   RowBox[{
    RowBox[{"quadraticterm", "/.", 
     RowBox[{"s", "->", "c"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"c", "->", "Infinity"}], "}"}]}], "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.915574047670451*^9, 3.9155740535426292`*^9}, {
  3.91557409471735*^9, 3.9155740978023233`*^9}, {3.915574132940872*^9, 
  3.9155741336772947`*^9}},
 FontSize->18,
 CellLabel->"In[5]:=",ExpressionUUID->"3e41b7e6-929c-4140-ba0b-959440290215"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", "\[Epsilon]", " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", "\[Epsilon]", "+", 
     RowBox[{
      SuperscriptBox["\[Gamma]", "2"], " ", "\[Epsilon]"}]}], ")"}]}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "4"}], "-", 
     RowBox[{"4", " ", "\[Epsilon]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}]}]]], "Output",
 CellChangeTimes->{3.915574098747114*^9, 3.9155741339482937`*^9},
 FontSize->18,
 CellLabel->"Out[5]=",ExpressionUUID->"f0044645-f4ef-4c10-ac5d-6d2d5c2689b4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Limit", "[", 
     RowBox[{
      RowBox[{"quadraticterm", "/.", 
       RowBox[{"s", "->", "0"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"c", "->", "1"}], "}"}]}], "]"}], "//", "Simplify"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.91557411757653*^9, 3.9155741310436974`*^9}},
 FontSize->18,
 CellLabel->"In[4]:=",ExpressionUUID->"26521697-9dd9-4890-87b8-4fe3dbd08b3d"],

Cell[BoxData[
 FractionBox[
  RowBox[{"4", " ", 
   SuperscriptBox["\[Gamma]", "2"], " ", 
   SuperscriptBox["\[Epsilon]", "3"]}], 
  RowBox[{"8", "-", 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", "\[Epsilon]"}], "-", 
   RowBox[{"6", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "2"]}], "+", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[Gamma]", "2"]}], ")"}], "2"], " ", 
    SuperscriptBox["\[Epsilon]", "3"]}]}]]], "Output",
 CellChangeTimes->{{3.91557412625448*^9, 3.915574131318674*^9}},
 FontSize->18,
 CellLabel->"Out[4]=",ExpressionUUID->"fac4a96f-05da-4f33-8d73-e3a7478a4af2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Limit", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Out", "[", "283", "]"}], "/.", 
     RowBox[{"s", "->", "c"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"c", "->", "Infinity"}], "}"}]}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.915423021390057*^9, 3.91542304516329*^9}, {
  3.915423078949554*^9, 3.915423094977092*^9}, {3.9154235886288424`*^9, 
  3.91542360642831*^9}, {3.915423736996956*^9, 3.915423753684394*^9}, {
  3.9154237957925386`*^9, 3.91542379656322*^9}, {3.9154270555707293`*^9, 
  3.9154270601779337`*^9}},
 FontSize->18,
 CellLabel->
  "In[286]:=",ExpressionUUID->"960d5931-c11b-49f2-a96e-1f53a6b32480"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   FractionBox[
    RowBox[{"2", " ", "\[Epsilon]", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "\[Epsilon]", "+", 
       RowBox[{
        SuperscriptBox["\[Gamma]", "2"], " ", "\[Epsilon]"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "-", 
       RowBox[{"4", " ", "\[Epsilon]"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}]}]], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.915423036501844*^9, 3.915423045480633*^9}, {
   3.9154230838520813`*^9, 3.915423095472801*^9}, 3.915423606882976*^9, {
   3.9154237392154713`*^9, 3.915423754330594*^9}, 3.915423796891535*^9, {
   3.915427051306053*^9, 3.915427060522626*^9}},
 FontSize->18,
 CellLabel->
  "Out[286]=",ExpressionUUID->"58620939-bea4-40aa-9e8b-7538f83603c4"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"inv\[CapitalSigma]", " ", "=", 
    RowBox[{
     RowBox[{"Inverse", "[", "\[CapitalSigma]tele", "]"}], "//", 
     "Simplify"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.915422925191051*^9, 3.9154229471521*^9}, {
  3.9154237824815483`*^9, 3.9154237921840897`*^9}},
 FontSize->18,
 CellLabel->
  "In[287]:=",ExpressionUUID->"88971039-71d2-4d2b-afb6-f1c9659cbc07"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9154238097880907`*^9, 3.915423809793254*^9}},
 FontSize->18,ExpressionUUID->"4d890bd6-7352-4229-ba66-b4a588141bc5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"inv\[CapitalSigma]vec", " ", "=", 
  RowBox[{"ArrayReshape", "[", 
   RowBox[{"inv\[CapitalSigma]", ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "16"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9154229509437637`*^9, 3.915422972526651*^9}},
 FontSize->18,
 CellLabel->
  "In[357]:=",ExpressionUUID->"caba2cc2-788a-43f2-baae-6f36b0a4264b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"0", ",", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"c", "+", 
        SuperscriptBox["c", "2"], "-", 
        SuperscriptBox["s", "2"], "+", 
        RowBox[{"c", " ", "\[Epsilon]"}]}], ")"}]}], 
     RowBox[{"c", "+", 
      RowBox[{"2", " ", "c", " ", "\[Epsilon]"}], "-", 
      RowBox[{"c", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
       SuperscriptBox["\[Epsilon]", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["c", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["s", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}]}]], ",", "0", ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], " ", "s", " ", 
       "\[Gamma]", " ", "\[Epsilon]"}], 
      RowBox[{"c", "+", 
       RowBox[{"2", " ", "c", " ", "\[Epsilon]"}], "-", 
       RowBox[{"c", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Epsilon]", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["c", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["s", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}]}]]}], ",", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"c", "+", 
        SuperscriptBox["c", "2"], "-", 
        SuperscriptBox["s", "2"], "+", 
        RowBox[{"c", " ", "\[Epsilon]"}]}], ")"}]}], 
     RowBox[{"c", "+", 
      RowBox[{"2", " ", "c", " ", "\[Epsilon]"}], "-", 
      RowBox[{"c", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
       SuperscriptBox["\[Epsilon]", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["c", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["s", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}]}]], ",", "0", ",", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], " ", "s", " ", "\[Gamma]", 
      " ", "\[Epsilon]"}], 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["c", "2"]}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["s", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "+", 
      RowBox[{"c", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"2", " ", "\[Epsilon]"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
          SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}]}]}]], ",", "0", ",", 
    "0", ",", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], " ", "s", " ", "\[Gamma]", 
      " ", "\[Epsilon]"}], 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["c", "2"]}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["s", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "+", 
      RowBox[{"c", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"2", " ", "\[Epsilon]"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
          SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}]}]}]], ",", "0", ",", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "c", "+", 
        RowBox[{"2", " ", "\[Epsilon]"}], "+", 
        RowBox[{"c", " ", "\[Epsilon]"}], "+", 
        SuperscriptBox["\[Epsilon]", "2"], "-", 
        RowBox[{
         SuperscriptBox["\[Gamma]", "2"], " ", 
         SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}]}], 
     RowBox[{"c", "+", 
      RowBox[{"2", " ", "c", " ", "\[Epsilon]"}], "-", 
      RowBox[{"c", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
       SuperscriptBox["\[Epsilon]", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["c", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["s", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}]}]], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], " ", "s", " ", 
       "\[Gamma]", " ", "\[Epsilon]"}], 
      RowBox[{"c", "+", 
       RowBox[{"2", " ", "c", " ", "\[Epsilon]"}], "-", 
       RowBox[{"c", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Epsilon]", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["c", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["s", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}]}]]}], ",", "0", ",", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "c", "+", 
        RowBox[{"2", " ", "\[Epsilon]"}], "+", 
        RowBox[{"c", " ", "\[Epsilon]"}], "+", 
        SuperscriptBox["\[Epsilon]", "2"], "-", 
        RowBox[{
         SuperscriptBox["\[Gamma]", "2"], " ", 
         SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}]}], 
     RowBox[{"c", "+", 
      RowBox[{"2", " ", "c", " ", "\[Epsilon]"}], "-", 
      RowBox[{"c", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
       SuperscriptBox["\[Epsilon]", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["c", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["s", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}]}]], ",", "0"}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.915422968156864*^9, 3.915422973056143*^9}, 
   3.915423819746793*^9, 3.915424854230049*^9, 3.915427085922186*^9, 
   3.915486844960054*^9},
 FontSize->18,
 CellLabel->
  "Out[357]=",ExpressionUUID->"05b3710b-9cce-415e-ab4c-dbd4d3656a5a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"meandgammavec", " ", "=", 
  RowBox[{
   RowBox[{"KroneckerProduct", "[", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"meanvec", ",", "\[Gamma]"}], "]"}], ",", 
     RowBox[{"D", "[", 
      RowBox[{"meanvec", ",", "\[Gamma]"}], "]"}]}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.9154229769383507`*^9, 3.915423008801797*^9}, {
  3.915423822611266*^9, 3.915423856388564*^9}, {3.915427088295353*^9, 
  3.915427099313065*^9}},
 FontSize->18,
 CellLabel->
  "In[358]:=",ExpressionUUID->"f2325fcd-037e-4657-8b5b-7511bafd2acf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"mp", "+", 
          RowBox[{"\[ImaginaryI]", " ", "mq"}]}], ")"}], "2"], " ", 
       SuperscriptBox["\[Epsilon]", "2"]}], 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}], "2"]}]]}], "}"}], 
   ",", 
   RowBox[{"{", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["mp", "2"], "+", 
        SuperscriptBox["mq", "2"]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}], "2"]}]], "}"}], 
   ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["mp", "2"], "+", 
        SuperscriptBox["mq", "2"]}], ")"}], " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}], "2"]}]], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"mp", "-", 
          RowBox[{"\[ImaginaryI]", " ", "mq"}]}], ")"}], "2"], " ", 
       SuperscriptBox["\[Epsilon]", "2"]}], 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}], "2"]}]]}], "}"}], 
   ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9154229912977*^9, 3.915423009124467*^9}, {
   3.915423826775666*^9, 3.915423856835331*^9}, 3.91542486685973*^9, {
   3.915427092627974*^9, 3.915427099731024*^9}, 3.915486846748074*^9},
 FontSize->18,
 CellLabel->
  "Out[358]=",ExpressionUUID->"b2d817e4-b25c-40a9-9cc6-284fd67efddd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"qfidisdensity", " ", "=", 
  RowBox[{
   RowBox[{"inv\[CapitalSigma]vec", ".", "meandgammavec"}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.915423885894919*^9, 3.915423920665181*^9}, {
   3.915424507121623*^9, 3.9154245164133883`*^9}, 3.915427104428338*^9},
 FontSize->18,
 CellLabel->
  "In[359]:=",ExpressionUUID->"1c0199fb-2ef1-4c3b-8cf7-d53df750cdf6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["mp", "2"], "+", 
       SuperscriptBox["mq", "2"]}], ")"}], " ", 
     SuperscriptBox["\[Epsilon]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["s", "2"]}], "+", 
       RowBox[{"c", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}]}]}], ")"}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"c", "+", 
       RowBox[{
        SuperscriptBox["c", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["s", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "+", 
       RowBox[{"c", " ", "\[Epsilon]", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "\[Epsilon]", "-", 
          RowBox[{
           SuperscriptBox["\[Gamma]", "2"], " ", "\[Epsilon]"}]}], ")"}]}]}], 
      ")"}]}]], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.915423897741148*^9, 3.9154239213786993`*^9}, 
   3.9154245169970512`*^9, 3.9154248690683403`*^9, {3.915427105666172*^9, 
   3.915427112401499*^9}, 3.915486848198518*^9},
 FontSize->18,
 CellLabel->
  "Out[359]=",ExpressionUUID->"abca9e0b-255a-45ed-9ea2-4ae415656549"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"p", "[", 
   RowBox[{"mp_", ",", "mq_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"mp", "^", "2"}], "+", 
        RowBox[{"mq", "^", "2"}]}], ")"}]}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}]}], "]"}], "/", 
   RowBox[{"(", 
    RowBox[{"\[Pi]", 
     RowBox[{"(", 
      RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}]}], ")"}]}]}]], "Input",\

 CellChangeTimes->{{3.915424370866172*^9, 3.9154244554757347`*^9}},
 FontSize->18,
 CellLabel->
  "In[294]:=",ExpressionUUID->"486c5d1e-c2c0-4264-8b0e-0a88be3e8deb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"p", "[", 
     RowBox[{"mp", ",", "mq"}], "]"}], "qfidisdensity"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.9154245010018044`*^9, 3.91542453515842*^9}},
 FontSize->18,
 CellLabel->
  "In[360]:=",ExpressionUUID->"6f79ee6d-fdaa-4aff-a185-6bb4d3e6577f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["mp", "2"], "+", 
         SuperscriptBox["mq", "2"]}], 
        RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["mp", "2"], "+", 
       SuperscriptBox["mq", "2"]}], ")"}], " ", 
     SuperscriptBox["\[Epsilon]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["s", "2"]}], "+", 
       RowBox[{"c", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}]}]}], ")"}]}], 
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{"c", "+", 
       RowBox[{
        SuperscriptBox["c", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["s", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "+", 
       RowBox[{"c", " ", "\[Epsilon]", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "\[Epsilon]", "-", 
          RowBox[{
           SuperscriptBox["\[Gamma]", "2"], " ", "\[Epsilon]"}]}], ")"}]}]}], 
      ")"}]}]], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.9154245297951393`*^9, 3.9154245321603613`*^9}, 
   3.9154248990066433`*^9, 3.915427115524282*^9, 3.915486856409189*^9},
 FontSize->18,
 CellLabel->
  "Out[360]=",ExpressionUUID->"70ae96f3-4bf4-45d4-af26-ccd5cc22debe"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.915424898987499*^9, 3.9154249003602543`*^9}},
 FontSize->18,ExpressionUUID->"99ecbad8-8d3e-427d-9bc6-63c18080dd5a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"p", "[", 
     RowBox[{"mp", ",", "mq"}], "]"}], "qfidisdensity"}], ",", 
   RowBox[{"{", 
    RowBox[{"mp", ",", 
     RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"mq", ",", 
     RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9154245379889307`*^9, 3.915424566968862*^9}, 
   3.915424914205563*^9},
 FontSize->18,
 CellLabel->
  "In[361]:=",ExpressionUUID->"9ae0906d-d114-4e74-b159-aeb6654fb1ff"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   TemplateBox[{
     FractionBox[
      RowBox[{"2", " ", 
        SuperscriptBox["\[Epsilon]", "2"], " ", 
        RowBox[{"(", 
          RowBox[{
            RowBox[{"-", 
              SuperscriptBox["s", "2"]}], "+", 
            RowBox[{"c", " ", 
              RowBox[{"(", 
                RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}]}]}], 
          ")"}]}], 
      RowBox[{
        RowBox[{"(", 
          RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}], " ", 
        RowBox[{"(", 
          RowBox[{"c", "+", 
            RowBox[{
              SuperscriptBox["c", "2"], " ", 
              RowBox[{"(", 
                RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "-", 
            RowBox[{
              SuperscriptBox["s", "2"], " ", 
              RowBox[{"(", 
                RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "+", 
            RowBox[{"c", " ", "\[Epsilon]", " ", 
              RowBox[{"(", 
                RowBox[{"2", "+", "\[Epsilon]", "-", 
                  RowBox[{
                    SuperscriptBox["\[Gamma]", "2"], " ", "\[Epsilon]"}]}], 
                ")"}]}]}], ")"}]}]], 
     RowBox[{
       RowBox[{"Re", "[", 
         RowBox[{"c", "+", "\[Epsilon]"}], "]"}], ">", 
       RowBox[{"-", "1"}]}]},
    "ConditionalExpression"], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.915424581139*^9, 3.915424922247652*^9, 
  3.915427133138632*^9, 3.915486866906714*^9},
 FontSize->18,
 CellLabel->
  "Out[361]=",ExpressionUUID->"c55412d0-edb3-4305-ab89-b0feaaedf47b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"linearterm", " ", "=", 
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["\[Epsilon]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["s", "2"]}], "+", 
       RowBox[{"c", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}]}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"c", "+", 
       RowBox[{
        SuperscriptBox["c", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["s", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "+", 
       RowBox[{"c", " ", "\[Epsilon]", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "\[Epsilon]", "-", 
          RowBox[{
           SuperscriptBox["\[Gamma]", "2"], " ", "\[Epsilon]"}]}], ")"}]}]}], 
      ")"}]}]], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.915424590306176*^9, 3.915424622234947*^9}, 
   3.915424932569426*^9, {3.915425504257367*^9, 3.915425508017034*^9}, 
   3.915427143318449*^9, 3.915486873783799*^9},
 FontSize->18,
 CellLabel->"In[2]:=",ExpressionUUID->"37367af5-f742-4951-af0b-fb444ef69498"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SuperscriptBox["\[Epsilon]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["s", "2"]}], "+", 
     RowBox[{"c", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}]}]}], ")"}]}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"c", "+", 
     RowBox[{
      SuperscriptBox["c", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "-", 
     RowBox[{
      SuperscriptBox["s", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "+", 
     RowBox[{"c", " ", "\[Epsilon]", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "\[Epsilon]", "-", 
        RowBox[{
         SuperscriptBox["\[Gamma]", "2"], " ", "\[Epsilon]"}]}], ")"}]}]}], 
    ")"}]}]]], "Output",
 CellChangeTimes->{3.915425508477806*^9, 3.915427143944365*^9, 
  3.915486874310259*^9, 3.9156603741670847`*^9, 3.916294845359297*^9},
 FontSize->18,
 CellLabel->"Out[2]=",ExpressionUUID->"e81255ca-a2d7-4648-af6e-d632a44b38d3"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.915660374839601*^9, 
  3.915660374981661*^9}},ExpressionUUID->"05a24244-f919-4f4c-8090-\
0e1569f0f916"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.91542497016453*^9, 3.9154249701701107`*^9}},
 FontSize->18,ExpressionUUID->"535c7e4f-96e8-45e7-b66f-3f18a70da035"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"linearterm", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"c", "->", "1"}], ",", 
      RowBox[{"s", "->", "0"}]}], "}"}]}], "//", "Simplify"}], "//", 
  "ExpandAll"}]], "Input",
 CellChangeTimes->{{3.9154246275578127`*^9, 3.915424640755385*^9}, {
  3.915424936265778*^9, 3.9154249381807747`*^9}, {3.9154251013243713`*^9, 
  3.9154251027678957`*^9}, {3.9154271477915583`*^9, 3.915427152655169*^9}},
 FontSize->18,
 CellLabel->
  "In[298]:=",ExpressionUUID->"15f5be1b-9af3-4a61-953f-0f3ac725c1cb"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SuperscriptBox["\[Epsilon]", "2"]}], 
  RowBox[{"2", "+", 
   RowBox[{"3", " ", "\[Epsilon]"}], "+", 
   SuperscriptBox["\[Epsilon]", "2"], "-", 
   RowBox[{
    SuperscriptBox["\[Gamma]", "2"], " ", 
    SuperscriptBox["\[Epsilon]", "2"]}]}]]], "Output",
 CellChangeTimes->{{3.9154246370208273`*^9, 3.915424641048477*^9}, 
   3.9154249720708113`*^9, 3.915425103068954*^9, 3.9154271540045347`*^9},
 FontSize->18,
 CellLabel->
  "Out[298]=",ExpressionUUID->"85168d3e-802a-4c03-a3b6-99b4a5c9d2d1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"qfidisdensity", " ", 
    RowBox[{"p", "[", 
     RowBox[{"mp", ",", "mq"}], "]"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s", "->", "0"}], ",", 
     RowBox[{"c", "->", "1"}]}], "}"}]}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.915425231917101*^9, 3.915425236958068*^9}, {
  3.915425269838563*^9, 3.915425285926977*^9}, {3.915425328812809*^9, 
  3.9154253290925694`*^9}},
 FontSize->18,
 CellLabel->
  "In[363]:=",ExpressionUUID->"80e85f68-b76b-43a6-88ed-8960f83ae157"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["\[ExponentialE]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["mp", "2"]}], "-", 
        SuperscriptBox["mq", "2"]}], 
       RowBox[{"2", "+", "\[Epsilon]"}]]], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["mp", "2"], "+", 
       SuperscriptBox["mq", "2"]}], ")"}], " ", 
     SuperscriptBox["\[Epsilon]", "2"]}], 
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "+", "\[Epsilon]"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "\[Epsilon]", "+", 
       RowBox[{"\[Epsilon]", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "\[Epsilon]", "-", 
          RowBox[{
           SuperscriptBox["\[Gamma]", "2"], " ", "\[Epsilon]"}]}], ")"}]}]}], 
      ")"}]}]], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.915425270674818*^9, 3.915425286305253*^9}, 
   3.915425329489205*^9, 3.915486881880969*^9},
 FontSize->18,
 CellLabel->
  "Out[363]=",ExpressionUUID->"06fcefe2-c0aa-4248-92a6-e10f10f89a69"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9154253324408493`*^9, 3.9154253498057833`*^9}, 
   3.915486889272573*^9},
 FontSize->18,ExpressionUUID->"b69ea6f8-242d-4fcf-a6e1-4d2ffaab3c1b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   TemplateBox[{
     FractionBox[
      RowBox[{"2", " ", 
        SuperscriptBox["\[Gamma]", "2"], " ", 
        SuperscriptBox["\[Epsilon]", "2"]}], 
      RowBox[{"2", "+", 
        RowBox[{"3", " ", "\[Epsilon]"}], "-", 
        RowBox[{
          RowBox[{"(", 
            RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
          SuperscriptBox["\[Epsilon]", "2"]}]}]], 
     RowBox[{
       RowBox[{"Re", "[", "\[Epsilon]", "]"}], ">", 
       RowBox[{"-", "2"}]}]},
    "ConditionalExpression"], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.915425361900515*^9},
 FontSize->18,
 CellLabel->
  "Out[267]=",ExpressionUUID->"da82bf57-ef61-4305-b3af-6388c349bf42"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"quadraticterm", "+", "linearterm"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9154255105521593`*^9, 3.915425524928344*^9}, {
  3.915660381818575*^9, 3.915660386141746*^9}, {3.915660869113021*^9, 
  3.915660871136531*^9}, {3.916294852488534*^9, 3.91629486334509*^9}},
 FontSize->18,
 CellLabel->"In[5]:=",ExpressionUUID->"f52632eb-f47b-4c15-8c6a-528ebaf709d6"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SuperscriptBox["\[Epsilon]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["s", "2"]}], "+", 
       RowBox[{"c", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}]}]}], 
      RowBox[{"c", "+", 
       RowBox[{
        SuperscriptBox["c", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["s", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "+", 
       RowBox[{"c", " ", "\[Epsilon]", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "\[Epsilon]", "-", 
          RowBox[{
           SuperscriptBox["\[Gamma]", "2"], " ", "\[Epsilon]"}]}], ")"}]}]}]],
      "-", 
     FractionBox[
      RowBox[{
       RowBox[{
        SuperscriptBox["s", "6"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "\[Epsilon]"}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["s", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "c"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "c"}], ")"}], "3"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["c", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"5", "+", 
             RowBox[{"c", " ", 
              RowBox[{"(", 
               RowBox[{"6", "+", "c", "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Gamma]", "2"]}]}], ")"}]}]}], ")"}], " ", 
           "\[Epsilon]"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"c", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"c", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "c"}], ")"}]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Gamma]", "2"]}]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["\[Epsilon]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SuperscriptBox["\[Gamma]", "4"], "+", 
             RowBox[{
              SuperscriptBox["c", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Gamma]", "2"]}], "+", 
                SuperscriptBox["\[Gamma]", "4"]}], ")"}]}]}], ")"}], " ", 
           SuperscriptBox["\[Epsilon]", "3"]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["c", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Gamma]", "2"], " ", "\[Epsilon]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", "\[Epsilon]", "+", 
          RowBox[{
           SuperscriptBox["c", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "+", 
          RowBox[{"c", " ", "\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "\[Epsilon]", "-", 
             RowBox[{
              SuperscriptBox["\[Gamma]", "2"], " ", "\[Epsilon]"}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["s", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["\[Gamma]", "2"]}], " ", "\[Epsilon]"}], "-", 
          RowBox[{
           SuperscriptBox["c", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "\[Epsilon]"}], ")"}]}], "+", 
          RowBox[{"c", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Epsilon]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
              "\[Epsilon]"}]}], ")"}]}]}], ")"}]}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["c", "2"], "+", 
         SuperscriptBox["s", "2"], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "c"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", "\[Epsilon]"}]}], 
        ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "c", "-", "s"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "c", "+", "s"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"c", " ", 
             RowBox[{"(", 
              RowBox[{"4", "+", "c"}], ")"}]}], "-", 
            SuperscriptBox["s", "2"]}], ")"}], " ", "\[Epsilon]"}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "c"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
          SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["c", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["s", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "+", 
         RowBox[{"c", " ", "\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[Epsilon]", "-", 
            RowBox[{
             SuperscriptBox["\[Gamma]", "2"], " ", "\[Epsilon]"}]}], 
           ")"}]}]}], ")"}]}]]}], ")"}]}], 
  RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]]], "Output",
 CellChangeTimes->{
  3.915660871463779*^9, {3.916294853042493*^9, 3.916294875901778*^9}},
 CellLabel->"Out[5]=",ExpressionUUID->"8dabef06-1788-4526-a8e9-46034fd4b6ac"]
}, Open  ]]
},
WindowSize->{1618, 974},
WindowMargins->{{Automatic, 86}, {Automatic, 0}},
FrontEndVersion->"13.0 for Mac OS X ARM (64-bit) (December 2, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"99e73ba7-4684-411b-a4df-7f8be5664519"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 283, 7, 37, "Input",ExpressionUUID->"e1731fe6-d47d-42a4-87e5-5fe7d84fbda2"],
Cell[866, 31, 709, 22, 120, "Output",ExpressionUUID->"ce408633-ffb1-485e-ad34-9e6bbc872bc1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1612, 58, 866, 25, 105, "Input",ExpressionUUID->"91e413fe-06f5-49c7-9b2e-763643899284"],
Cell[2481, 85, 551, 16, 41, "Output",ExpressionUUID->"6bd6b5fc-4066-46e5-b8c6-b7ace7a07c03"]
}, Open  ]],
Cell[3047, 104, 159, 2, 67, "Input",ExpressionUUID->"5943dab9-8e3a-49f1-a3c2-cd5e459fa309"],
Cell[3209, 108, 1788, 46, 199, "Input",ExpressionUUID->"add68951-7235-408e-965e-250519475874"],
Cell[5000, 156, 653, 18, 37, "Input",ExpressionUUID->"e2b3b0a9-5340-4a45-bc60-2d850f1cde2f"],
Cell[5656, 176, 189, 3, 37, "Input",ExpressionUUID->"f844b2fc-6af0-472f-9710-a1137b40b2e9"],
Cell[5848, 181, 407, 11, 37, "Input",ExpressionUUID->"41a1ddef-08ec-4204-a59a-5b23f5b8827b"],
Cell[CellGroupData[{
Cell[6280, 196, 484, 12, 37, "Input",ExpressionUUID->"f639bf3e-33b8-48d9-8160-8644c1e92bca"],
Cell[6767, 210, 1511, 45, 57, "Output",ExpressionUUID->"1f43464e-a28e-41be-b35f-b27d9e30d744"]
}, Open  ]],
Cell[8293, 258, 411, 10, 37, "Input",ExpressionUUID->"61016d7f-b0ef-401d-952f-6652d9044067"],
Cell[CellGroupData[{
Cell[8729, 272, 366, 10, 37, "Input",ExpressionUUID->"0e9fc9c4-c410-4cf0-b112-f6cdbe546f24"],
Cell[9098, 284, 978, 29, 73, "Output",ExpressionUUID->"d84db2ab-596f-4f24-b2c5-b0cb8e7b3332"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10113, 318, 991, 28, 199, "Input",ExpressionUUID->"d76ea71a-6dfd-444a-addb-4a308934acc6"],
Cell[11107, 348, 945, 32, 63, "Output",ExpressionUUID->"4a43c93c-f458-484d-a3b6-b132b18fd6ef"]
}, Open  ]],
Cell[12067, 383, 3350, 82, 202, "Input",ExpressionUUID->"cd0b47c4-cee4-4844-b8a5-397790a0b1d7"],
Cell[CellGroupData[{
Cell[15442, 469, 763, 15, 67, "Input",ExpressionUUID->"717b037b-1a50-4c4b-840b-697f13d99cf3"],
Cell[16208, 486, 1403, 42, 164, "Output",ExpressionUUID->"aaf2f06b-392b-45a3-8757-abe0d68622e6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17648, 533, 2184, 53, 158, "Input",ExpressionUUID->"79fba8ee-325e-4398-9ef5-1e77c24710c9"],
Cell[19835, 588, 1286, 37, 63, "Output",ExpressionUUID->"e56a58a4-acdc-4577-83fd-6434689cc9c9"],
Cell[21124, 627, 1150, 29, 59, "Output",ExpressionUUID->"1d841857-7a56-4dea-b7be-7ca694610df0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22311, 661, 1108, 33, 57, "Input",ExpressionUUID->"8683d041-7535-4cf9-b735-2c4e75faa67b"],
Cell[23422, 696, 525, 16, 41, "Output",ExpressionUUID->"e61e5426-7840-4429-bb47-b235e6d115b1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23984, 717, 1656, 42, 60, "Input",ExpressionUUID->"c86df0df-4a36-40db-ac08-262291ee2b64"],
Cell[25643, 761, 1818, 57, 67, "Output",ExpressionUUID->"a4bf9ad9-0395-4958-8653-17e843531e76"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27498, 823, 536, 14, 37, "Input",ExpressionUUID->"588d10b6-9cc0-4c8b-a3ba-575fec564120"],
Cell[28037, 839, 2901, 86, 121, "Output",ExpressionUUID->"483823c4-90cc-490b-b53d-95a6dd714def"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30975, 930, 243, 5, 37, "Input",ExpressionUUID->"daf01e33-9402-4ebf-9ea1-8004e016f428"],
Cell[31221, 937, 3043, 88, 174, "Output",ExpressionUUID->"5c2d3926-72a1-4b46-ad4b-17e15d0078fb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34301, 1030, 415, 12, 67, "Input",ExpressionUUID->"a2728bd8-a653-4ff7-a276-1956f5114279"],
Cell[34719, 1044, 1550, 45, 57, "Output",ExpressionUUID->"37525158-3a41-4b96-ab82-4ef21e6c09e5"]
}, Open  ]],
Cell[36284, 1092, 138, 2, 37, "Input",ExpressionUUID->"05fba387-0e9a-46d9-8599-8e1acbc29f91"],
Cell[36425, 1096, 213, 3, 37, "Input",ExpressionUUID->"2a862efe-3bea-4277-b5a2-cee186040c66"],
Cell[36641, 1101, 736, 20, 37, "Input",ExpressionUUID->"defb5744-5105-4bdf-b50c-6242c6d1e046"],
Cell[37380, 1123, 234, 3, 37, "Input",ExpressionUUID->"3d0a1388-a24e-413a-a3c0-f4708f9df323"],
Cell[37617, 1128, 162, 2, 37, "Input",ExpressionUUID->"bbf13fcb-b9c4-47b2-b555-c55c7a43b99a"],
Cell[CellGroupData[{
Cell[37804, 1134, 194, 4, 37, "Input",ExpressionUUID->"ef7ff7b5-f9ba-433c-8308-067e38d476e1"],
Cell[38001, 1140, 18426, 452, 687, "Output",ExpressionUUID->"bd417e82-411e-4885-bbb6-b4d1bff1fbfa"]
}, Open  ]],
Cell[56442, 1595, 162, 2, 37, "Input",ExpressionUUID->"80dca280-b71a-43a7-959f-84c0a041f68b"],
Cell[CellGroupData[{
Cell[56629, 1601, 522, 13, 37, "Input",ExpressionUUID->"30e8a034-44d1-4bad-994b-b41829c87317"],
Cell[57154, 1616, 8995, 233, 103, "Output",ExpressionUUID->"dfb6864b-400f-4fd1-acc8-ee89f8e1e9a6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66186, 1854, 569, 13, 37, "Input",ExpressionUUID->"3927d44e-1a4c-42b8-976e-ac9d3d40bcf6"],
Cell[66758, 1869, 2179, 66, 64, "Output",ExpressionUUID->"55029d3c-544d-4ed0-bffa-5ce1deceb8be"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68974, 1940, 497, 10, 96, "Input",ExpressionUUID->"d2050a83-679a-4931-ba60-4cb51d659ddc"],
Cell[69474, 1952, 21062, 658, 738, "Output",ExpressionUUID->"e14dc069-7ae0-445c-ac80-724f315ed382"]
}, Open  ]],
Cell[90551, 2613, 312, 4, 37, "Input",ExpressionUUID->"edda75c0-b59f-414e-bd2b-a3244f6125ba"],
Cell[CellGroupData[{
Cell[90888, 2621, 534, 13, 67, "Input",ExpressionUUID->"7f00bd83-6ea0-4f42-84f2-153595370d40"],
Cell[91425, 2636, 6696, 177, 140, "Output",ExpressionUUID->"a9112656-0b02-436c-a817-55ad40258974"]
}, Open  ]],
Cell[CellGroupData[{
Cell[98158, 2818, 6388, 172, 165, "Input",ExpressionUUID->"93943943-4290-4cd8-b2db-0d6012a1076b"],
Cell[104549, 2992, 6049, 169, 83, "Output",ExpressionUUID->"56448e07-c2ba-4b54-81c5-3e4b8fbdfe2f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[110635, 3166, 317, 5, 96, "Input",ExpressionUUID->"125bf745-8fc1-40d1-a749-265f2885667c"],
Cell[110955, 3173, 6086, 170, 140, "Output",ExpressionUUID->"ecd9ce89-7fca-4d65-a81f-9d307640f9fc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[117078, 3348, 820, 22, 94, "Input",ExpressionUUID->"537a2496-982f-4f7f-909b-2cb6d31de9c3"],
Cell[117901, 3372, 10628, 283, 152, "Output",ExpressionUUID->"de162a6a-af6a-4400-9c17-33e5f0f36cba"]
}, Open  ]],
Cell[CellGroupData[{
Cell[128566, 3660, 502, 13, 37, "Input",ExpressionUUID->"3e41b7e6-929c-4140-ba0b-959440290215"],
Cell[129071, 3675, 808, 24, 73, "Output",ExpressionUUID->"f0044645-f4ef-4c10-ac5d-6d2d5c2689b4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[129916, 3704, 502, 13, 125, "Input",ExpressionUUID->"26521697-9dd9-4890-87b8-4fe3dbd08b3d"],
Cell[130421, 3719, 873, 26, 74, "Output",ExpressionUUID->"fac4a96f-05da-4f33-8d73-e3a7478a4af2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[131331, 3750, 678, 17, 37, "Input",ExpressionUUID->"960d5931-c11b-49f2-a96e-1f53a6b32480"],
Cell[132012, 3769, 1101, 31, 73, "Output",ExpressionUUID->"58620939-bea4-40aa-9e8b-7538f83603c4"]
}, Open  ]],
Cell[133128, 3803, 435, 11, 67, "Input",ExpressionUUID->"88971039-71d2-4d2b-afb6-f1c9659cbc07"],
Cell[133566, 3816, 164, 2, 37, "Input",ExpressionUUID->"4d890bd6-7352-4229-ba66-b4a588141bc5"],
Cell[CellGroupData[{
Cell[133755, 3822, 372, 9, 37, "Input",ExpressionUUID->"caba2cc2-788a-43f2-baae-6f36b0a4264b"],
Cell[134130, 3833, 7145, 207, 206, "Output",ExpressionUUID->"05b3710b-9cce-415e-ab4c-dbd4d3656a5a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[141312, 4045, 576, 15, 37, "Input",ExpressionUUID->"f2325fcd-037e-4657-8b5b-7511bafd2acf"],
Cell[141891, 4062, 2579, 79, 70, "Output",ExpressionUUID->"b2d817e4-b25c-40a9-9cc6-284fd67efddd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[144507, 4146, 399, 9, 37, "Input",ExpressionUUID->"1c0199fb-2ef1-4c3b-8cf7-d53df750cdf6"],
Cell[144909, 4157, 1454, 42, 73, "Output",ExpressionUUID->"abca9e0b-255a-45ed-9ea2-4ae415656549"]
}, Open  ]],
Cell[146378, 4202, 681, 22, 37, "Input",ExpressionUUID->"486c5d1e-c2c0-4264-8b0e-0a88be3e8deb"],
Cell[CellGroupData[{
Cell[147084, 4228, 374, 10, 96, "Input",ExpressionUUID->"6f79ee6d-fdaa-4aff-a185-6bb4d3e6577f"],
Cell[147461, 4240, 1658, 48, 82, "Output",ExpressionUUID->"70ae96f3-4bf4-45d4-af26-ccd5cc22debe"]
}, Open  ]],
Cell[149134, 4291, 164, 2, 37, "Input",ExpressionUUID->"99ecbad8-8d3e-427d-9bc6-63c18080dd5a"],
Cell[CellGroupData[{
Cell[149323, 4297, 566, 16, 37, "Input",ExpressionUUID->"9ae0906d-d114-4e74-b159-aeb6654fb1ff"],
Cell[149892, 4315, 1556, 43, 83, "Output",ExpressionUUID->"c55412d0-edb3-4305-ab89-b0feaaedf47b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[151485, 4363, 1316, 36, 75, "Input",ExpressionUUID->"37367af5-f742-4951-af0b-fb444ef69498"],
Cell[152804, 4401, 1137, 33, 73, "Output",ExpressionUUID->"e81255ca-a2d7-4648-af6e-d632a44b38d3"]
}, Open  ]],
Cell[153956, 4437, 206, 4, 73, "Input",ExpressionUUID->"05a24244-f919-4f4c-8090-0e1569f0f916"],
Cell[154165, 4443, 163, 2, 37, "Input",ExpressionUUID->"535c7e4f-96e8-45e7-b66f-3f18a70da035"],
Cell[CellGroupData[{
Cell[154353, 4449, 551, 14, 37, "Input",ExpressionUUID->"15f5be1b-9af3-4a61-953f-0f3ac725c1cb"],
Cell[154907, 4465, 547, 14, 66, "Output",ExpressionUUID->"85168d3e-802a-4c03-a3b6-99b4a5c9d2d1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[155491, 4484, 547, 15, 67, "Input",ExpressionUUID->"80e85f68-b76b-43a6-88ed-8960f83ae157"],
Cell[156041, 4501, 1123, 33, 82, "Output",ExpressionUUID->"06fcefe2-c0aa-4248-92a6-e10f10f89a69"]
}, Open  ]],
Cell[CellGroupData[{
Cell[157201, 4539, 192, 3, 37, "Input",ExpressionUUID->"b69ea6f8-242d-4fcf-a6e1-4d2ffaab3c1b"],
Cell[157396, 4544, 777, 23, 80, "Output",ExpressionUUID->"da82bf57-ef61-4305-b3af-6388c349bf42"]
}, Open  ]],
Cell[CellGroupData[{
Cell[158210, 4572, 412, 8, 37, "Input",ExpressionUUID->"f52632eb-f47b-4c15-8c6a-528ebaf709d6"],
Cell[158625, 4582, 6664, 188, 74, "Output",ExpressionUUID->"8dabef06-1788-4526-a8e9-46034fd4b6ac"]
}, Open  ]]
}
]
*)



==> anc/SLD_teleportation_phi.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    130761,       3641]
NotebookOptionsPosition[    122040,       3492]
NotebookOutlinePosition[    122436,       3508]
CellTagsIndexPosition[    122393,       3505]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"IdentityMatrix", "[", "4", "]"}], "0"}], "//", "MatrixForm"}]], \
"Input",
 CellChangeTimes->{{3.91532599351956*^9, 3.9153260029890547`*^9}},
 FontSize->18,
 CellLabel->"In[41]:=",ExpressionUUID->"e1731fe6-d47d-42a4-87e5-5fe7d84fbda2"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"},
     {"0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.915331384803152*^9},
 CellLabel->
  "Out[41]//MatrixForm=",ExpressionUUID->"ce408633-ffb1-485e-ad34-\
9e6bbc872bc1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 TagBox[
  RowBox[{"\[CapitalOmega]", "=", 
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0", "1", "0", "0"},
      {
       RowBox[{"-", "1"}], "0", "0", "0"},
      {"0", "0", "0", "1"},
      {"0", "0", 
       RowBox[{"-", "1"}], "0"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}]}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Input",
 CellChangeTimes->{{3.91532600822829*^9, 3.9153260095560207`*^9}, {
  3.915326046876542*^9, 3.915326049602181*^9}},
 FontSize->18,
 CellLabel->
  "In[193]:=",ExpressionUUID->"91e413fe-06f5-49c7-9b2e-763643899284"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.915423382921506*^9},
 CellLabel->
  "Out[193]=",ExpressionUUID->"6bd6b5fc-4066-46e5-b8c6-b7ace7a07c03"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{"\[CapitalSigma]thermal", " ", "=", 
    RowBox[{
     RowBox[{"1", "/", "2"}], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", 
          RowBox[{"\[Epsilon]", "+", "1"}], "0", 
          RowBox[{"\[Gamma]", " ", "\[Epsilon]", " ", 
           RowBox[{"Exp", "[", 
            RowBox[{"I", " ", "\[Phi]"}], "]"}]}]},
         {
          RowBox[{"\[Epsilon]", "+", "1"}], "0", 
          RowBox[{"\[Gamma]", " ", "\[Epsilon]", " ", 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", "I"}], " ", "\[Phi]"}], "]"}]}], "0"},
         {"0", 
          RowBox[{"\[Gamma]", " ", "\[Epsilon]", " ", 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", "I"}], " ", "\[Phi]"}], "]"}]}], "0", 
          RowBox[{"\[Epsilon]", "+", "1"}]},
         {
          RowBox[{"\[Gamma]", " ", "\[Epsilon]", " ", 
           RowBox[{"Exp", "[", 
            RowBox[{"I", " ", "\[Phi]"}], "]"}]}], "0", 
          RowBox[{"\[Epsilon]", "+", "1"}], "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.91534906888109*^9, 3.9153490824513903`*^9}, 
   3.915349194429678*^9, 3.915423390115013*^9},
 CellLabel->
  "In[195]:=",ExpressionUUID->"add68951-7235-408e-965e-250519475874"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mthermalinve", " ", "=", 
   RowBox[{
    RowBox[{"Inverse", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"\[CapitalSigma]thermal", ",", "\[CapitalSigma]thermal"}], 
        "]"}], "+", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"\[CapitalOmega]", ",", "\[CapitalOmega]"}], "]"}], "/", 
        "4"}]}], "//", "Simplify"}], "]"}], "//", "Simplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.915349095040851*^9, 3.9153491301541643`*^9}},
 CellLabel->
  "In[196]:=",ExpressionUUID->"e2b3b0a9-5340-4a45-bc60-2d850f1cde2f"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.91534922838932*^9, 3.9153492364187727`*^9}, 
   3.915423308755703*^9},ExpressionUUID->"f844b2fc-6af0-472f-9710-\
a1137b40b2e9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mcalthermal", " ", "=", 
   RowBox[{"ArrayReshape", "[", 
    RowBox[{"Mthermalinve", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"16", "*", "16"}]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9153492475484962`*^9, 3.915349252736412*^9}},
 CellLabel->
  "In[197]:=",ExpressionUUID->"41a1ddef-08ec-4204-a59a-5b23f5b8827b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Dphithermal", " ", "=", " ", 
  RowBox[{"ArrayReshape", "[", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"\[CapitalSigma]thermal", ",", "\[Phi]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"16", ",", "1"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9153492646836777`*^9, 3.915349295310907*^9}},
 CellLabel->
  "In[198]:=",ExpressionUUID->"f639bf3e-33b8-48d9-8160-8644c1e92bca"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], " ", "\[Gamma]", " ", 
     "\[Epsilon]"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], " ", "\[Gamma]", " ",
      "\[Epsilon]"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], " ", "\[Gamma]", " ",
      "\[Epsilon]"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], " ", "\[Gamma]", " ", 
     "\[Epsilon]"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.915349286750184*^9, 3.915349295640669*^9}, 
   3.915423397864326*^9},
 CellLabel->
  "Out[198]=",ExpressionUUID->"b8dcd9e9-fdd8-4a6d-972f-8a20148c42b8"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Dphilist", " ", "=", 
   RowBox[{"KroneckerProduct", "[", 
    RowBox[{"Dphithermal", ",", "Dphithermal"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.915349298989929*^9, 3.915349308549429*^9}, 
   3.915423402823469*^9},
 CellLabel->
  "In[200]:=",ExpressionUUID->"61016d7f-b0ef-401d-952f-6652d9044067"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"1", "/", "2"}], 
   RowBox[{"Mcalthermal", ".", "Dphilist"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.915349358009207*^9, 3.9153493671116867`*^9}},
 CellLabel->
  "In[201]:=",ExpressionUUID->"0e9fc9c4-c410-4cf0-b112-f6cdbe546f24"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["\[Gamma]", "2"], " ", "\[Epsilon]"}], 
    RowBox[{"2", "+", "\[Epsilon]", "-", 
     RowBox[{
      SuperscriptBox["\[Gamma]", "2"], " ", "\[Epsilon]"}]}]], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.9153493646859837`*^9, 3.915349367391519*^9}, 
   3.915423405535551*^9},
 CellLabel->
  "Out[201]=",ExpressionUUID->"3954649d-e75d-4f18-84cd-39cf49a8b58b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Out", "[", "100", "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Gamma]", "^", "2"}], "->", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n1", "-", "n2"}], ")"}], "^", "2"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"n1", "+", "n2"}], ")"}], "^", "2"}]}]}], ",", 
     RowBox[{"\[Epsilon]", "->", 
      RowBox[{"n1", "+", "n2"}]}]}], "}"}]}], "//", "FullSimplify"}]], "Input",\

 CellChangeTimes->{{3.915349408279344*^9, 3.915349415826025*^9}, {
  3.915349621032955*^9, 3.915349673669548*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"aa21a976-b00f-4b69-8204-1bd657cfb364"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"n1", "-", "n2"}], ")"}], "2"], 
    RowBox[{"n1", "+", "n2", "+", 
     RowBox[{"2", " ", "n1", " ", "n2"}]}]], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.91534941611819*^9, {3.915349639826086*^9, 3.9153496743374767`*^9}},
 CellLabel->
  "Out[108]=",ExpressionUUID->"9ca79ef2-652a-47a2-8bc3-aac846cabe5c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"1", "/", 
   RowBox[{"Out", "[", "108", "]"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.9153496508419657`*^9, 3.91534965875004*^9}, {
  3.915350182792482*^9, 3.915350183067993*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"12247b62-82f5-42a6-a24b-e4c7cebd70b8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   FractionBox[
    RowBox[{"n1", "+", "n2", "+", 
     RowBox[{"2", " ", "n1", " ", "n2"}]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"n1", "-", "n2"}], ")"}], "2"]], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.915349656210834*^9, 3.91534965900589*^9}, {
  3.915350160236948*^9, 3.915350183551613*^9}},
 CellLabel->
  "Out[110]=",ExpressionUUID->"8f6b42cf-baa0-4ccf-9e0d-f04f0651a93c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  
  RowBox[{"U", " ", "=", 
   RowBox[{
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {"1", "I", "0", "0"},
        {"1", 
         RowBox[{"-", "I"}], "0", "0"},
        {"0", "0", "1", "I"},
        {"0", "0", "1", 
         RowBox[{"-", "I"}]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], "/", 
    RowBox[{"Sqrt", "[", "2", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.915351005606372*^9, 3.9153510298122063`*^9}},
 CellLabel->
  "In[202]:=",ExpressionUUID->"d76ea71a-6dfd-444a-addb-4a308934acc6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", 
      SqrtBox["2"]], ",", 
     FractionBox["\[ImaginaryI]", 
      SqrtBox["2"]], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", 
      SqrtBox["2"]], ",", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", 
       SqrtBox["2"]]}], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     FractionBox["1", 
      SqrtBox["2"]], ",", 
     FractionBox["\[ImaginaryI]", 
      SqrtBox["2"]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     FractionBox["1", 
      SqrtBox["2"]], ",", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", 
       SqrtBox["2"]]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.915351030546756*^9, 3.915423415936515*^9},
 CellLabel->
  "Out[202]=",ExpressionUUID->"4a43c93c-f458-484d-a3b6-b132b18fd6ef"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"firstteleporter", "[", 
    RowBox[{
    "\[Epsilon]_", ",", "\[Gamma]_", ",", "\[Phi]_", ",", "s_", ",", "c_"}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{"1", "/", "2"}], 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{"1", "+", "\[Epsilon]", "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["\[Gamma]", "2"], " ", 
            SuperscriptBox["\[Epsilon]", "2"]}], 
           RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]]}], "0", 
         FractionBox[
          RowBox[{"s", " ", "\[Gamma]", " ", "\[Epsilon]", " ", 
           RowBox[{"Cos", "[", "\[Phi]", "]"}]}], 
          RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]], 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"s", " ", "\[Gamma]", " ", "\[Epsilon]", " ", 
            RowBox[{"Sin", "[", "\[Phi]", "]"}]}], 
           RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]]}]},
        {"0", 
         RowBox[{"1", "+", "\[Epsilon]", "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["\[Gamma]", "2"], " ", 
            SuperscriptBox["\[Epsilon]", "2"]}], 
           RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]]}], 
         FractionBox[
          RowBox[{"s", " ", "\[Gamma]", " ", "\[Epsilon]", " ", 
           RowBox[{"Sin", "[", "\[Phi]", "]"}]}], 
          RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]], 
         FractionBox[
          RowBox[{"s", " ", "\[Gamma]", " ", "\[Epsilon]", " ", 
           RowBox[{"Cos", "[", "\[Phi]", "]"}]}], 
          RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]]},
        {
         FractionBox[
          RowBox[{"s", " ", "\[Gamma]", " ", "\[Epsilon]", " ", 
           RowBox[{"Cos", "[", "\[Phi]", "]"}]}], 
          RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]], 
         FractionBox[
          RowBox[{"s", " ", "\[Gamma]", " ", "\[Epsilon]", " ", 
           RowBox[{"Sin", "[", "\[Phi]", "]"}]}], 
          RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]], 
         RowBox[{"c", "-", 
          FractionBox[
           SuperscriptBox["s", "2"], 
           RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]]}], "0"},
        {
         RowBox[{"-", 
          FractionBox[
           RowBox[{"s", " ", "\[Gamma]", " ", "\[Epsilon]", " ", 
            RowBox[{"Sin", "[", "\[Phi]", "]"}]}], 
           RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]]}], 
         FractionBox[
          RowBox[{"s", " ", "\[Gamma]", " ", "\[Epsilon]", " ", 
           RowBox[{"Cos", "[", "\[Phi]", "]"}]}], 
          RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]], "0", 
         RowBox[{"c", "-", 
          FractionBox[
           SuperscriptBox["s", "2"], 
           RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]]}]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}]}]}]], "Input",
 CellChangeTimes->{{3.915351032030954*^9, 3.9153510323457737`*^9}},
 CellLabel->
  "In[203]:=",ExpressionUUID->"cd0b47c4-cee4-4844-b8a5-397790a0b1d7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"rA", "=", 
   RowBox[{
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{
          RowBox[{"-", "\[Gamma]"}], " ", "\[Epsilon]", " ", 
          RowBox[{
           RowBox[{"Cos", "[", "\[Phi]", "]"}], "/", 
           RowBox[{"(", 
            RowBox[{"c", "+", "\[Epsilon]", "+", "1"}], ")"}]}]}], 
         RowBox[{
          RowBox[{"-", "\[Gamma]"}], " ", "\[Epsilon]", " ", 
          RowBox[{
           RowBox[{"Sin", "[", "\[Phi]", "]"}], "/", 
           RowBox[{"(", 
            RowBox[{"c", "+", "\[Epsilon]", "+", "1"}], ")"}]}]}]},
        {
         RowBox[{
          RowBox[{"-", "\[Gamma]"}], " ", "\[Epsilon]", " ", 
          RowBox[{
           RowBox[{"Sin", "[", "\[Phi]", "]"}], "/", 
           RowBox[{"(", 
            RowBox[{"c", "+", "\[Epsilon]", "+", "1"}], ")"}]}]}], 
         RowBox[{"\[Gamma]", " ", "\[Epsilon]", " ", 
          RowBox[{
           RowBox[{"Cos", "[", "\[Phi]", "]"}], "/", 
           RowBox[{"(", 
            RowBox[{"c", "+", "\[Epsilon]", "+", "1"}], ")"}]}]}]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], ".", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", "mq", "}"}], ",", 
      RowBox[{"{", "mp", "}"}]}], "}"}]}]}]}]], "Input",
 CellChangeTimes->{{3.91542111991881*^9, 3.9154211219811897`*^9}, {
  3.9154212401062317`*^9, 3.915421282466604*^9}, {3.915421408019088*^9, 
  3.915421422369013*^9}, {3.915421462051208*^9, 3.915421484369193*^9}, {
  3.915421552423935*^9, 3.915421585856049*^9}, {3.9154216947272863`*^9, 
  3.915421706142126*^9}, {3.9154247463748302`*^9, 3.915424748794108*^9}},
 FontSize->18,
 CellLabel->
  "In[249]:=",ExpressionUUID->"717b037b-1a50-4c4b-840b-697f13d99cf3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"mq", " ", "\[Gamma]", " ", "\[Epsilon]", " ", 
        RowBox[{"Cos", "[", "\[Phi]", "]"}]}], 
       RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]]}], "-", 
     FractionBox[
      RowBox[{"mp", " ", "\[Gamma]", " ", "\[Epsilon]", " ", 
       RowBox[{"Sin", "[", "\[Phi]", "]"}]}], 
      RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"mp", " ", "\[Gamma]", " ", "\[Epsilon]", " ", 
       RowBox[{"Cos", "[", "\[Phi]", "]"}]}], 
      RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]], "-", 
     FractionBox[
      RowBox[{"mq", " ", "\[Gamma]", " ", "\[Epsilon]", " ", 
       RowBox[{"Sin", "[", "\[Phi]", "]"}]}], 
      RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]]}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.915421565652709*^9, 3.915421586145853*^9}, 
   3.9154216961908617`*^9, 3.91542342096277*^9, 3.915424759541078*^9},
 CellLabel->
  "Out[249]=",ExpressionUUID->"7a5be237-903e-4f32-82c3-419379799f82"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rc", "=", 
  RowBox[{
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"s", 
         RowBox[{"(", 
          RowBox[{"c", "+", "\[Epsilon]", "+", "1"}], ")"}]}], "0"},
       {"0", 
        RowBox[{
         RowBox[{"-", "s"}], 
         RowBox[{"(", 
          RowBox[{"c", "+", "\[Epsilon]", "+", "1"}], ")"}]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ".", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", "mq", "}"}], ",", 
     RowBox[{"{", "mp", "}"}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.915421586860125*^9, 3.915421615088388*^9}, {
  3.9154247509733152`*^9, 3.915424753898381*^9}},
 CellLabel->
  "In[250]:=",ExpressionUUID->"8683d041-7535-4cf9-b735-2c4e75faa67b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"mq", " ", "s", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "mp"}], " ", "s", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9154216324537354`*^9, 3.915424760430509*^9},
 CellLabel->
  "Out[250]=",ExpressionUUID->"e61e5426-7840-4429-bb47-b235e6d115b1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"meanvec", " ", "=", 
  RowBox[{
   RowBox[{"U", ".", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"mq", " ", "\[Gamma]", " ", "\[Epsilon]", " ", 
           RowBox[{"Cos", "[", "\[Phi]", "]"}]}], 
          RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]]}], "-", 
        FractionBox[
         RowBox[{"mp", " ", "\[Gamma]", " ", "\[Epsilon]", " ", 
          RowBox[{"Sin", "[", "\[Phi]", "]"}]}], 
         RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox[
         RowBox[{"mp", " ", "\[Gamma]", " ", "\[Epsilon]", " ", 
          RowBox[{"Cos", "[", "\[Phi]", "]"}]}], 
         RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]], "-", 
        FractionBox[
         RowBox[{"mq", " ", "\[Gamma]", " ", "\[Epsilon]", " ", 
          RowBox[{"Sin", "[", "\[Phi]", "]"}]}], 
         RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"mq", " ", "s", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "mp"}], " ", "s", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}]}], "}"}]}], 
     "}"}]}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.915421639809155*^9, 3.9154216532682333`*^9}, {
  3.915421703792782*^9, 3.9154217130286903`*^9}, {3.915424773737761*^9, 
  3.915424785563005*^9}},
 CellLabel->
  "In[251]:=",ExpressionUUID->"c86df0df-4a36-40db-ac08-262291ee2b64"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], " ", 
      RowBox[{"(", 
       RowBox[{"mp", "+", 
        RowBox[{"\[ImaginaryI]", " ", "mq"}]}], ")"}], " ", "\[Gamma]", " ", 
      "\[Epsilon]"}], 
     RowBox[{
      SqrtBox["2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}]}]], "}"}], ",", 
   RowBox[{"{", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "mp"}], "-", "mq"}], ")"}], " ",
       "\[Gamma]", " ", "\[Epsilon]"}], 
     RowBox[{
      SqrtBox["2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}]}]], "}"}], ",", 
   RowBox[{"{", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "mp"}], "+", "mq"}], ")"}], " ",
       "s", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}]}], 
     SqrtBox["2"]], "}"}], ",", 
   RowBox[{"{", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[ImaginaryI]", " ", "mp"}], "+", "mq"}], ")"}], " ", "s", 
      " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}]}], 
     SqrtBox["2"]], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9154216572400293`*^9, {3.915421704632318*^9, 3.9154217133857613`*^9}, 
   3.915423845555189*^9, 3.915424787065517*^9},
 CellLabel->
  "Out[251]=",ExpressionUUID->"a4bf9ad9-0395-4958-8653-17e843531e76"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalSigma]tele", " ", "=", " ", 
  RowBox[{
   RowBox[{"U", ".", 
    RowBox[{"firstteleporter", "[", 
     RowBox[{
     "\[Epsilon]", ",", "\[Gamma]", ",", "\[Phi]", ",", "s", ",", "c"}], 
     "]"}], ".", 
    RowBox[{"Transpose", "[", "U", "]"}]}], "//", "FullSimplify"}]}]], "Input",\

 CellChangeTimes->{{3.915351034690331*^9, 3.915351086914475*^9}, {
  3.9154209589706087`*^9, 3.9154209761236134`*^9}},
 CellLabel->
  "In[205]:=",ExpressionUUID->"588d10b6-9cc0-4c8b-a3ba-575fec564120"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Epsilon]", "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Gamma]", "2"], " ", 
          SuperscriptBox["\[Epsilon]", "2"]}], 
         RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]]}], ")"}]}], ",", "0", 
     ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], " ", "s", " ", "\[Gamma]", 
       " ", "\[Epsilon]"}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Epsilon]", "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Gamma]", "2"], " ", 
          SuperscriptBox["\[Epsilon]", "2"]}], 
         RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]]}], ")"}]}], ",", "0", 
     ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], " ", "s", " ", 
       "\[Gamma]", " ", "\[Epsilon]"}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}]}]], ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], " ", "s", " ", 
       "\[Gamma]", " ", "\[Epsilon]"}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}]}]], ",", "0", ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", 
        FractionBox[
         SuperscriptBox["s", "2"], 
         RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], " ", "s", " ", "\[Gamma]", 
       " ", "\[Epsilon]"}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}]}]], ",", "0", ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"c", "-", 
        FractionBox[
         SuperscriptBox["s", "2"], 
         RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]]}], ")"}]}], ",", "0"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.915351073564807*^9, 3.915351087633649*^9}, {
   3.9154209603587303`*^9, 3.915420976799816*^9}, 3.915422696363311*^9, 
   3.915423428233389*^9},
 CellLabel->
  "Out[205]=",ExpressionUUID->"483823c4-90cc-490b-b53d-95a6dd714def"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalSigma]tele", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.915422699487232*^9, 3.9154227032557087`*^9}},
 CellLabel->
  "In[206]:=",ExpressionUUID->"daf01e33-9402-4ebf-9ea1-8004e016f428"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Epsilon]", "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[Gamma]", "2"], " ", 
           SuperscriptBox["\[Epsilon]", "2"]}], 
          RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]]}], ")"}]}], "0", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], " ", "s", " ", "\[Gamma]",
         " ", "\[Epsilon]"}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}]}]]},
     {
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Epsilon]", "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[Gamma]", "2"], " ", 
           SuperscriptBox["\[Epsilon]", "2"]}], 
          RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]]}], ")"}]}], "0", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], " ", "s", " ", 
        "\[Gamma]", " ", "\[Epsilon]"}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}]}]], "0"},
     {"0", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], " ", "s", " ", 
        "\[Gamma]", " ", "\[Epsilon]"}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}]}]], "0", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", 
         FractionBox[
          SuperscriptBox["s", "2"], 
          RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]]}], ")"}]}]},
     {
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], " ", "s", " ", "\[Gamma]",
         " ", "\[Epsilon]"}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}]}]], "0", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"c", "-", 
         FractionBox[
          SuperscriptBox["s", "2"], 
          RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]]}], ")"}]}], "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.915422703709111*^9, 3.91542343763008*^9},
 CellLabel->
  "Out[206]//MatrixForm=",ExpressionUUID->"5c2d3926-72a1-4b46-ad4b-\
17e15d0078fb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Limit", "[", 
   RowBox[{
    RowBox[{"\[CapitalSigma]tele", "/.", 
     RowBox[{"{", 
      RowBox[{"s", "->", "c"}], "}"}]}], ",", 
    RowBox[{"c", "->", "Infinity"}]}], "]"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.915423637502542*^9, 3.91542367902395*^9}},
 CellLabel->
  "In[221]:=",ExpressionUUID->"a2728bd8-a653-4ff7-a276-1956f5114279"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox[
      RowBox[{"1", "+", "\[Epsilon]"}], "2"], ",", "0", ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], " ", "\[Gamma]", " ", 
      "\[Epsilon]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"1", "+", "\[Epsilon]"}], "2"], ",", "0", ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], " ", "\[Gamma]", 
      " ", "\[Epsilon]"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], " ", "\[Gamma]", 
      " ", "\[Epsilon]"}], ",", "0", ",", 
     FractionBox[
      RowBox[{"1", "+", "\[Epsilon]"}], "2"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], " ", "\[Gamma]", " ", 
      "\[Epsilon]"}], ",", "0", ",", 
     FractionBox[
      RowBox[{"1", "+", "\[Epsilon]"}], "2"], ",", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.9154236654498997`*^9, 3.915423679412435*^9}},
 CellLabel->
  "Out[221]=",ExpressionUUID->"37525158-3a41-4b96-ab82-4ef21e6c09e5"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{
  3.915351111634316*^9},ExpressionUUID->"05fba387-0e9a-46d9-8599-\
8e1acbc29f91"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.915420955916358*^9, 3.915420957399692*^9}, {
  3.9154211060115023`*^9, 
  3.915421112426046*^9}},ExpressionUUID->"2a862efe-3bea-4277-b5a2-\
cee186040c66"],

Cell[BoxData[
 RowBox[{
  RowBox[{"MM", " ", "=", 
   RowBox[{
    RowBox[{"Inverse", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"\[CapitalSigma]tele", ",", "\[CapitalSigma]tele"}], "]"}], 
       "+", 
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"\[CapitalOmega]", ",", "\[CapitalOmega]"}], "]"}], "/", 
        "4"}]}], "//", "Simplify"}], "]"}], "//", "Simplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9154221246644773`*^9, 3.91542215602738*^9}, {
  3.9154223248140306`*^9, 3.915422335337701*^9}, {3.9154234570639973`*^9, 
  3.91542346344716*^9}},
 CellLabel->
  "In[207]:=",ExpressionUUID->"defb5744-5105-4bdf-b50c-6242c6d1e046"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.915422157546955*^9, 3.915422165708836*^9}, {
   3.915422216286956*^9, 3.915422253120036*^9}, 
   3.915423466054762*^9},ExpressionUUID->"3d0a1388-a24e-413a-a3c0-\
f4708f9df323"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.915423467664134*^9, 
  3.915423467667672*^9}},ExpressionUUID->"bbf13fcb-b9c4-47b2-b555-\
c55c7a43b99a"],

Cell[CellGroupData[{

Cell[BoxData["MM"], "Input",
 CellChangeTimes->{{3.915423472153573*^9, 3.9154234723008747`*^9}},
 CellLabel->
  "In[208]:=",ExpressionUUID->"ef7ff7b5-f9ba-433c-8308-067e38d476e1"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
             FractionBox[
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["c", "6"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "+", 
                 TemplateBox[{"6"},
                  "OutputSizeLimit`Skeleton"], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", "\[Epsilon]"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["s", "4"], "-", 
                    SuperscriptBox["s", "6"], "+", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"], "+", 
                    RowBox[{
                    SuperscriptBox["s", "2"], " ", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"]}]}], ")"}]}]}], ")"}]}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["c", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"], ")"}], " ", 
                  TemplateBox[{"1"},
                   "OutputSizeLimit`Skeleton"]}], "+", 
                 RowBox[{"c", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", 
                    RowBox[{"2", " ", "\[Epsilon]"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"], ")"}], " ", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"]}]}], ")"}]}]}], ")"}], " ", 
               TemplateBox[{"1"},
                "OutputSizeLimit`Skeleton"]}]], ",", "0", ",", 
             RowBox[{"-", 
              TemplateBox[{"1"},
               "OutputSizeLimit`Skeleton"]}], ",", "0", ",", "0", ",", "0", 
             ",", "0", ",", "0", ",", 
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], " ", 
                  "s", " ", "\[Gamma]", " ", "\[Epsilon]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["c", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["c", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"4", " ", "\[Epsilon]"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
                    SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}]}], "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["s", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", 
                    RowBox[{"4", " ", "\[Epsilon]"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
                    SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[Epsilon]"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["s", "4"], "+", 
                    RowBox[{"2", " ", "\[Epsilon]"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
                    SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}]}], "-", 
                    RowBox[{
                    SuperscriptBox["c", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[Epsilon]"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["s", "2"]}], "-", 
                    RowBox[{"2", " ", "\[Epsilon]"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
                    SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}]}]}], ")"}]}],
                  ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["c", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["s", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"2", " ", "\[Epsilon]"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
                    SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}]}]}], ")"}], 
                  " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", 
                    RowBox[{"6", " ", "\[Epsilon]"}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["\[Epsilon]", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Gamma]", "2"], " ", 
                    SuperscriptBox["\[Epsilon]", "2"]}], "+", 
                    TemplateBox[{"12"},
                    "OutputSizeLimit`Skeleton"], "+", 
                    RowBox[{"2", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["s", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[Epsilon]"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", 
                    RowBox[{"2", " ", "\[Epsilon]"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
                    SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["c", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"8", " ", "\[Epsilon]"}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
                    SuperscriptBox["\[Epsilon]", "2"]}], "-", 
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
                    SuperscriptBox["\[Epsilon]", "3"]}], "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[Gamma]", "2"]}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Epsilon]", "4"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["s", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"2", " ", "\[Epsilon]"}], "+", 
                    SuperscriptBox["\[Epsilon]", "2"]}], ")"}]}]}], ")"}]}]}],
                    ")"}]}], ")"}]}], ")"}]}], ",", "0", ",", 
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
                    "\[Phi]"}]], " ", 
                  SuperscriptBox["s", "2"], " ", 
                  SuperscriptBox["\[Gamma]", "2"], " ", 
                  SuperscriptBox["\[Epsilon]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["c", "2"]}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["s", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "+", 
                    RowBox[{"c", " ", "\[Epsilon]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
                    "\[Epsilon]"}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["c", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["s", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "+", 
                    RowBox[{"c", " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"2", " ", "\[Epsilon]"}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
                    SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}]}]}], ")"}], 
                  " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", 
                    RowBox[{"6", " ", "\[Epsilon]"}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["\[Epsilon]", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Gamma]", "2"], " ", 
                    SuperscriptBox["\[Epsilon]", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["s", "2"], " ", 
                    SuperscriptBox["\[Gamma]", "2"], " ", 
                    SuperscriptBox["\[Epsilon]", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Epsilon]", "3"]}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Gamma]", "2"], " ", 
                    SuperscriptBox["\[Epsilon]", "3"]}], "+", 
                    SuperscriptBox["\[Epsilon]", "4"], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Gamma]", "2"], " ", 
                    SuperscriptBox["\[Epsilon]", "4"]}], "+", 
                    RowBox[{
                    SuperscriptBox["\[Gamma]", "4"], " ", 
                    SuperscriptBox["\[Epsilon]", "4"]}], "+", 
                    RowBox[{
                    SuperscriptBox["c", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"2", " ", "\[Epsilon]"}], "+", 
                    SuperscriptBox["\[Epsilon]", "2"]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["s", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"2", " ", "\[Epsilon]"}], "+", 
                    SuperscriptBox["\[Epsilon]", "2"]}], ")"}]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["c", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[Epsilon]"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", 
                    RowBox[{"2", " ", "\[Epsilon]"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
                    SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", "c", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["s", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[Epsilon]"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "-", 
                    RowBox[{"2", " ", "\[Epsilon]"}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
                    SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["c", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"8", " ", "\[Epsilon]"}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
                    SuperscriptBox["\[Epsilon]", "2"]}], "-", 
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
                    SuperscriptBox["\[Epsilon]", "3"]}], "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[Gamma]", "2"]}], ")"}], "2"], " ", 
                    SuperscriptBox["\[Epsilon]", "4"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["s", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"2", " ", "\[Epsilon]"}], "+", 
                    SuperscriptBox["\[Epsilon]", "2"]}], ")"}]}]}], ")"}]}]}],
                    ")"}]}], ")"}]}], ")"}]}]}], "}"}], ",", 
           TemplateBox[{"14"},
            "OutputSizeLimit`Skeleton"], ",", 
           RowBox[{"{", 
            TemplateBox[{"1"},
             "OutputSizeLimit`Skeleton"], "}"}]}], "}"}],
         Short[#, 10]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          PaneBox[
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], StandardForm],
                ImageSizeCache->{59., {2., 8.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                StandardForm]], DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}, StripOnInput -> False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}], "Tooltip"]& ],
           Alignment->Center,
           BaselinePosition->Baseline,
           ImageSize->{Automatic, {25, Full}}], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{51., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{51., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 208, 20292229248205789954, 10/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{56., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 208, 20292229248205789954, 10 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{42., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{42., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 208, 20292229248205789954, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{77., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{77., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[20292229248205789954 === $SessionID, 
   Out[208], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{3.915423472671205*^9},
 CellLabel->
  "Out[208]=",ExpressionUUID->"42ae6ab7-121f-47c7-a536-9bf94c66bd8f"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.915422314650465*^9, 
  3.915422314654065*^9}},ExpressionUUID->"80dca280-b71a-43a7-959f-\
84c0a041f68b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MMinversevectorised", " ", "=", " ", 
  RowBox[{"Mcal", " ", "=", 
   RowBox[{"ArrayReshape", "[", 
    RowBox[{"MM", ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"16", "*", "16"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9154222567130957`*^9, 3.915422280679233*^9}, {
  3.915422355935783*^9, 3.91542236138093*^9}, {3.915423495614468*^9, 
  3.9154235051631117`*^9}},
 CellLabel->
  "In[210]:=",ExpressionUUID->"30e8a034-44d1-4bad-994b-b41829c87317"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
            TemplateBox[{"246"},
             "OutputSizeLimit`Skeleton"], ",", "0", ",", "0", ",", "0", ",", 
            "0", ",", "0"}], "}"}], "}"}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          PaneBox[
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], StandardForm],
                ImageSizeCache->{59., {2., 8.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                StandardForm]], DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}, StripOnInput -> False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}], "Tooltip"]& ],
           Alignment->Center,
           BaselinePosition->Baseline,
           ImageSize->{Automatic, {25, Full}}], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{51., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{51., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 210, 20292229248205789954, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{56., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{56., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 210, 20292229248205789954, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{42., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{42., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 210, 20292229248205789954, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{77., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{77., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[20292229248205789954 === $SessionID, 
   Out[210], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{3.915423505514378*^9},
 CellLabel->
  "Out[210]=",ExpressionUUID->"942de6b4-099a-4d62-823b-4621992b4513"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Dphi", " ", "=", 
  RowBox[{"ArrayReshape", "[", 
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{"\[CapitalSigma]tele", ",", "\[Phi]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"16", ",", "1"}], "}"}]}], "]"}]}], "\n", 
 RowBox[{"dphivec", " ", "=", 
  RowBox[{"KroneckerProduct", "[", 
   RowBox[{"Dphi", ",", "Dphi"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.9154224685306597`*^9, 3.915422485637617*^9}, {
  3.915422753958358*^9, 3.915422762286818*^9}, {3.915423527482808*^9, 
  3.9154235371616898`*^9}},
 CellLabel->
  "In[213]:=",ExpressionUUID->"3927d44e-1a4c-42b8-976e-ac9d3d40bcf6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], " ", "s", " ", "\[Gamma]", 
      " ", "\[Epsilon]"}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}]}]], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], " ", "s", " ", 
       "\[Gamma]", " ", "\[Epsilon]"}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}]}]]}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], " ", "s", " ", 
       "\[Gamma]", " ", "\[Epsilon]"}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}]}]]}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], " ", "s", " ", "\[Gamma]", 
      " ", "\[Epsilon]"}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}]}]], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9154224866940823`*^9, 3.9154225880233603`*^9, 3.915422656705518*^9, 
   3.915422762751786*^9, {3.915423538399125*^9, 3.91542356215154*^9}},
 CellLabel->
  "Out[213]=",ExpressionUUID->"3051bd24-c16d-4b18-ad33-83e60f255c58"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["\[Gamma]", "2"], " ", 
       SuperscriptBox["\[Epsilon]", "2"]}], 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}], "2"]}]]}], "}"}], 
   ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    FractionBox[
     RowBox[{
      SuperscriptBox["s", "2"], " ", 
      SuperscriptBox["\[Gamma]", "2"], " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}], "2"]}]], "}"}], 
   ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    FractionBox[
     RowBox[{
      SuperscriptBox["s", "2"], " ", 
      SuperscriptBox["\[Gamma]", "2"], " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}], "2"]}]], "}"}], 
   ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["\[Gamma]", "2"], " ", 
       SuperscriptBox["\[Epsilon]", "2"]}], 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}], "2"]}]]}], "}"}], 
   ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    FractionBox[
     RowBox[{
      SuperscriptBox["s", "2"], " ", 
      SuperscriptBox["\[Gamma]", "2"], " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}], "2"]}]], "}"}], 
   ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["\[Gamma]", "2"], " ", 
       SuperscriptBox["\[Epsilon]", "2"]}], 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}], "2"]}]]}], "}"}], 
   ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["\[Gamma]", "2"], " ", 
       SuperscriptBox["\[Epsilon]", "2"]}], 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}], "2"]}]]}], "}"}], 
   ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    FractionBox[
     RowBox[{
      SuperscriptBox["s", "2"], " ", 
      SuperscriptBox["\[Gamma]", "2"], " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}], "2"]}]], "}"}], 
   ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    FractionBox[
     RowBox[{
      SuperscriptBox["s", "2"], " ", 
      SuperscriptBox["\[Gamma]", "2"], " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}], "2"]}]], "}"}], 
   ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["\[Gamma]", "2"], " ", 
       SuperscriptBox["\[Epsilon]", "2"]}], 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}], "2"]}]]}], "}"}], 
   ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["\[Gamma]", "2"], " ", 
       SuperscriptBox["\[Epsilon]", "2"]}], 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}], "2"]}]]}], "}"}], 
   ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    FractionBox[
     RowBox[{
      SuperscriptBox["s", "2"], " ", 
      SuperscriptBox["\[Gamma]", "2"], " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}], "2"]}]], "}"}], 
   ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["\[Gamma]", "2"], " ", 
       SuperscriptBox["\[Epsilon]", "2"]}], 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}], "2"]}]]}], "}"}], 
   ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    FractionBox[
     RowBox[{
      SuperscriptBox["s", "2"], " ", 
      SuperscriptBox["\[Gamma]", "2"], " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}], "2"]}]], "}"}], 
   ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    FractionBox[
     RowBox[{
      SuperscriptBox["s", "2"], " ", 
      SuperscriptBox["\[Gamma]", "2"], " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}], "2"]}]], "}"}], 
   ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], " ", 
       SuperscriptBox["s", "2"], " ", 
       SuperscriptBox["\[Gamma]", "2"], " ", 
       SuperscriptBox["\[Epsilon]", "2"]}], 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}], "2"]}]]}], "}"}], 
   ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9154224866940823`*^9, 3.9154225880233603`*^9, 3.915422656705518*^9, 
   3.915422762751786*^9, {3.915423538399125*^9, 3.915423562155435*^9}},
 CellLabel->
  "Out[214]=",ExpressionUUID->"ee23ba90-fdae-475d-ad47-0ccdeed135d3"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9154225015728188`*^9, 3.9154225516819*^9}, {
   3.915422622293458*^9, 3.9154226385001593`*^9}, 3.915422678710771*^9, {
   3.9154227654433603`*^9, 3.915422772410968*^9}, 
   3.9154235256118917`*^9},ExpressionUUID->"edda75c0-b59f-414e-bd2b-\
a3244f6125ba"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"quadraticterm", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "2"}], 
     RowBox[{"MMinversevectorised", ".", "dphivec"}]}], "//", 
    "FullSimplify"}]}]}]], "Input",
 CellChangeTimes->{{3.9154225581557093`*^9, 3.915422596242608*^9}, {
   3.915422777474576*^9, 3.915422783234057*^9}, 3.915423578239275*^9},
 CellLabel->
  "In[216]:=",ExpressionUUID->"7f00bd83-6ea0-4f42-84f2-153595370d40"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["s", "2"], " ", 
     SuperscriptBox["\[Gamma]", "2"], " ", 
     SuperscriptBox["\[Epsilon]", "2"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["c", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["s", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "+", 
       RowBox[{"c", " ", "\[Epsilon]", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "\[Epsilon]", "-", 
          RowBox[{
           SuperscriptBox["\[Gamma]", "2"], " ", "\[Epsilon]"}]}], ")"}]}]}], 
      ")"}]}]], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.915422578281473*^9, 3.9154226261421537`*^9}, 
   3.915422660500702*^9, {3.91542277781896*^9, 3.915422783693029*^9}, {
   3.915423574234378*^9, 3.9154235786524353`*^9}},
 CellLabel->
  "Out[216]=",ExpressionUUID->"8ea6fb70-da7a-42cb-a489-ae8b519e1b9a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Limit", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Out", "[", "216", "]"}], "/.", 
     RowBox[{"s", "->", "c"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"c", "->", "Infinity"}], "}"}]}], "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.915423021390057*^9, 3.91542304516329*^9}, {
  3.915423078949554*^9, 3.915423094977092*^9}, {3.9154235886288424`*^9, 
  3.91542360642831*^9}, {3.915423736996956*^9, 3.915423753684394*^9}, {
  3.9154237957925386`*^9, 3.91542379656322*^9}},
 CellLabel->
  "In[227]:=",ExpressionUUID->"960d5931-c11b-49f2-a96e-1f53a6b32480"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["\[Gamma]", "2"], " ", "\[Epsilon]"}], 
    RowBox[{"2", "+", "\[Epsilon]", "-", 
     RowBox[{
      SuperscriptBox["\[Gamma]", "2"], " ", "\[Epsilon]"}]}]], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.915423036501844*^9, 3.915423045480633*^9}, {
   3.9154230838520813`*^9, 3.915423095472801*^9}, 3.915423606882976*^9, {
   3.9154237392154713`*^9, 3.915423754330594*^9}, 3.915423796891535*^9},
 CellLabel->
  "Out[227]=",ExpressionUUID->"ceecaa08-d1c5-4aff-9a37-84e852f47422"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"inv\[CapitalSigma]", " ", "=", 
    RowBox[{
     RowBox[{"Inverse", "[", "\[CapitalSigma]tele", "]"}], "//", 
     "Simplify"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.915422925191051*^9, 3.9154229471521*^9}, {
  3.9154237824815483`*^9, 3.9154237921840897`*^9}},
 CellLabel->
  "In[252]:=",ExpressionUUID->"88971039-71d2-4d2b-afb6-f1c9659cbc07"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9154238097880907`*^9, 
  3.915423809793254*^9}},ExpressionUUID->"4d890bd6-7352-4229-ba66-\
b4a588141bc5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"inv\[CapitalSigma]vec", " ", "=", 
  RowBox[{"ArrayReshape", "[", 
   RowBox[{"inv\[CapitalSigma]", ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "16"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9154229509437637`*^9, 3.915422972526651*^9}},
 CellLabel->
  "In[253]:=",ExpressionUUID->"caba2cc2-788a-43f2-baae-6f36b0a4264b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"0", ",", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"c", "+", 
        SuperscriptBox["c", "2"], "-", 
        SuperscriptBox["s", "2"], "+", 
        RowBox[{"c", " ", "\[Epsilon]"}]}], ")"}]}], 
     RowBox[{"c", "+", 
      RowBox[{"2", " ", "c", " ", "\[Epsilon]"}], "-", 
      RowBox[{"c", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
       SuperscriptBox["\[Epsilon]", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["c", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["s", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}]}]], ",", "0", ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], " ", "s", " ", 
       "\[Gamma]", " ", "\[Epsilon]"}], 
      RowBox[{"c", "+", 
       RowBox[{"2", " ", "c", " ", "\[Epsilon]"}], "-", 
       RowBox[{"c", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Epsilon]", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["c", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["s", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}]}]]}], ",", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"c", "+", 
        SuperscriptBox["c", "2"], "-", 
        SuperscriptBox["s", "2"], "+", 
        RowBox[{"c", " ", "\[Epsilon]"}]}], ")"}]}], 
     RowBox[{"c", "+", 
      RowBox[{"2", " ", "c", " ", "\[Epsilon]"}], "-", 
      RowBox[{"c", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
       SuperscriptBox["\[Epsilon]", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["c", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["s", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}]}]], ",", "0", ",", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], " ", "s", " ", "\[Gamma]", 
      " ", "\[Epsilon]"}], 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["c", "2"]}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["s", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "+", 
      RowBox[{"c", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"2", " ", "\[Epsilon]"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
          SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}]}]}]], ",", "0", ",", 
    "0", ",", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]], " ", "s", " ", "\[Gamma]", 
      " ", "\[Epsilon]"}], 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["c", "2"]}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["s", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "+", 
      RowBox[{"c", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"2", " ", "\[Epsilon]"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
          SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}]}]}]], ",", "0", ",", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "c", "+", 
        RowBox[{"2", " ", "\[Epsilon]"}], "+", 
        RowBox[{"c", " ", "\[Epsilon]"}], "+", 
        SuperscriptBox["\[Epsilon]", "2"], "-", 
        RowBox[{
         SuperscriptBox["\[Gamma]", "2"], " ", 
         SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}]}], 
     RowBox[{"c", "+", 
      RowBox[{"2", " ", "c", " ", "\[Epsilon]"}], "-", 
      RowBox[{"c", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
       SuperscriptBox["\[Epsilon]", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["c", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["s", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}]}]], ",", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]"}]], " ", "s", " ", 
       "\[Gamma]", " ", "\[Epsilon]"}], 
      RowBox[{"c", "+", 
       RowBox[{"2", " ", "c", " ", "\[Epsilon]"}], "-", 
       RowBox[{"c", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Epsilon]", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["c", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["s", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}]}]]}], ",", "0", ",", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "c", "+", 
        RowBox[{"2", " ", "\[Epsilon]"}], "+", 
        RowBox[{"c", " ", "\[Epsilon]"}], "+", 
        SuperscriptBox["\[Epsilon]", "2"], "-", 
        RowBox[{
         SuperscriptBox["\[Gamma]", "2"], " ", 
         SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}]}], 
     RowBox[{"c", "+", 
      RowBox[{"2", " ", "c", " ", "\[Epsilon]"}], "-", 
      RowBox[{"c", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
       SuperscriptBox["\[Epsilon]", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["c", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["s", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}]}]], ",", "0"}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.915422968156864*^9, 3.915422973056143*^9}, 
   3.915423819746793*^9, 3.915424854230049*^9},
 CellLabel->
  "Out[253]=",ExpressionUUID->"1c0f4739-bafd-4923-88cf-9b3d87f17b45"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"meandphivec", " ", "=", 
  RowBox[{
   RowBox[{"KroneckerProduct", "[", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"meanvec", ",", "\[Phi]"}], "]"}], ",", 
     RowBox[{"D", "[", 
      RowBox[{"meanvec", ",", "\[Phi]"}], "]"}]}], "]"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.9154229769383507`*^9, 3.915423008801797*^9}, {
  3.915423822611266*^9, 3.915423856388564*^9}},
 CellLabel->
  "In[254]:=",ExpressionUUID->"f2325fcd-037e-4657-8b5b-7511bafd2acf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"mp", "+", 
         RowBox[{"\[ImaginaryI]", " ", "mq"}]}], ")"}], "2"], " ", 
      SuperscriptBox["\[Gamma]", "2"], " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}], "2"]}]], "}"}], 
   ",", 
   RowBox[{"{", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["mp", "2"], "+", 
        SuperscriptBox["mq", "2"]}], ")"}], " ", 
      SuperscriptBox["\[Gamma]", "2"], " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}], "2"]}]], "}"}], 
   ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["mp", "2"], "+", 
        SuperscriptBox["mq", "2"]}], ")"}], " ", 
      SuperscriptBox["\[Gamma]", "2"], " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}], "2"]}]], "}"}], 
   ",", 
   RowBox[{"{", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Phi]"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"mp", "-", 
         RowBox[{"\[ImaginaryI]", " ", "mq"}]}], ")"}], "2"], " ", 
      SuperscriptBox["\[Gamma]", "2"], " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}], "2"]}]], "}"}], 
   ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9154229912977*^9, 3.915423009124467*^9}, {
   3.915423826775666*^9, 3.915423856835331*^9}, 3.91542486685973*^9},
 CellLabel->
  "Out[254]=",ExpressionUUID->"fd780cfb-e517-4457-b550-1b9004761db2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"qfidisdensity", " ", "=", 
  RowBox[{
   RowBox[{"inv\[CapitalSigma]vec", ".", "meandphivec"}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.915423885894919*^9, 3.915423920665181*^9}, {
  3.915424507121623*^9, 3.9154245164133883`*^9}},
 CellLabel->
  "In[255]:=",ExpressionUUID->"1c0199fb-2ef1-4c3b-8cf7-d53df750cdf6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["mp", "2"], "+", 
       SuperscriptBox["mq", "2"]}], ")"}], " ", 
     SuperscriptBox["\[Gamma]", "2"], " ", 
     SuperscriptBox["\[Epsilon]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["s", "2"]}], "+", 
       RowBox[{"c", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}]}]}], ")"}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"c", "+", 
       RowBox[{
        SuperscriptBox["c", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["s", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "+", 
       RowBox[{"c", " ", "\[Epsilon]", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "\[Epsilon]", "-", 
          RowBox[{
           SuperscriptBox["\[Gamma]", "2"], " ", "\[Epsilon]"}]}], ")"}]}]}], 
      ")"}]}]], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.915423897741148*^9, 3.9154239213786993`*^9}, 
   3.9154245169970512`*^9, 3.9154248690683403`*^9},
 CellLabel->
  "Out[255]=",ExpressionUUID->"2ebe298f-9c5f-4287-a35b-e1d234c4f2f8"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"p", "[", 
   RowBox[{"mp_", ",", "mq_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"mp", "^", "2"}], "+", 
        RowBox[{"mq", "^", "2"}]}], ")"}]}], "/", 
     RowBox[{"(", 
      RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}]}], "]"}], "/", 
   RowBox[{"(", 
    RowBox[{"\[Pi]", 
     RowBox[{"(", 
      RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}]}], ")"}]}]}]], "Input",\

 CellChangeTimes->{{3.915424370866172*^9, 3.9154244554757347`*^9}},
 CellLabel->
  "In[256]:=",ExpressionUUID->"486c5d1e-c2c0-4264-8b0e-0a88be3e8deb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"p", "[", 
     RowBox[{"mp", ",", "mq"}], "]"}], "qfidisdensity"}], "//", 
   "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.9154245010018044`*^9, 3.91542453515842*^9}},
 CellLabel->
  "In[257]:=",ExpressionUUID->"6f79ee6d-fdaa-4aff-a185-6bb4d3e6577f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["mp", "2"], "+", 
         SuperscriptBox["mq", "2"]}], 
        RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["mp", "2"], "+", 
       SuperscriptBox["mq", "2"]}], ")"}], " ", 
     SuperscriptBox["\[Gamma]", "2"], " ", 
     SuperscriptBox["\[Epsilon]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["s", "2"]}], "+", 
       RowBox[{"c", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}]}]}], ")"}]}], 
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{"c", "+", 
       RowBox[{
        SuperscriptBox["c", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["s", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "+", 
       RowBox[{"c", " ", "\[Epsilon]", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "\[Epsilon]", "-", 
          RowBox[{
           SuperscriptBox["\[Gamma]", "2"], " ", "\[Epsilon]"}]}], ")"}]}]}], 
      ")"}]}]], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.9154245297951393`*^9, 3.9154245321603613`*^9}, 
   3.9154248990066433`*^9},
 CellLabel->
  "Out[257]=",ExpressionUUID->"7b967a5f-5706-4c02-91a9-60ee87fac0ff"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.915424898987499*^9, 
  3.9154249003602543`*^9}},ExpressionUUID->"99ecbad8-8d3e-427d-9bc6-\
63c18080dd5a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"p", "[", 
     RowBox[{"mp", ",", "mq"}], "]"}], "qfidisdensity"}], ",", 
   RowBox[{"{", 
    RowBox[{"mp", ",", 
     RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"mq", ",", 
     RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9154245379889307`*^9, 3.915424566968862*^9}, 
   3.915424914205563*^9},
 CellLabel->
  "In[258]:=",ExpressionUUID->"9ae0906d-d114-4e74-b159-aeb6654fb1ff"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   TemplateBox[{
     FractionBox[
      RowBox[{"2", " ", 
        SuperscriptBox["\[Gamma]", "2"], " ", 
        SuperscriptBox["\[Epsilon]", "2"], " ", 
        RowBox[{"(", 
          RowBox[{
            RowBox[{"-", 
              SuperscriptBox["s", "2"]}], "+", 
            RowBox[{"c", " ", 
              RowBox[{"(", 
                RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}]}]}], 
          ")"}]}], 
      RowBox[{
        RowBox[{"(", 
          RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}], " ", 
        RowBox[{"(", 
          RowBox[{"c", "+", 
            RowBox[{
              SuperscriptBox["c", "2"], " ", 
              RowBox[{"(", 
                RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "-", 
            RowBox[{
              SuperscriptBox["s", "2"], " ", 
              RowBox[{"(", 
                RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "+", 
            RowBox[{"c", " ", "\[Epsilon]", " ", 
              RowBox[{"(", 
                RowBox[{"2", "+", "\[Epsilon]", "-", 
                  RowBox[{
                    SuperscriptBox["\[Gamma]", "2"], " ", "\[Epsilon]"}]}], 
                ")"}]}]}], ")"}]}]], 
     RowBox[{
       RowBox[{"Re", "[", 
         RowBox[{"c", "+", "\[Epsilon]"}], "]"}], ">", 
       RowBox[{"-", "1"}]}]},
    "ConditionalExpression"], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.915424581139*^9, 3.915424922247652*^9},
 CellLabel->
  "Out[258]=",ExpressionUUID->"37802f6d-e40a-442e-9957-8bef2e422a34"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"linearterm", " ", "=", 
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["\[Gamma]", "2"], " ", 
     SuperscriptBox["\[Epsilon]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["s", "2"]}], "+", 
       RowBox[{"c", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}]}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"c", "+", 
       RowBox[{
        SuperscriptBox["c", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["s", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "+", 
       RowBox[{"c", " ", "\[Epsilon]", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "\[Epsilon]", "-", 
          RowBox[{
           SuperscriptBox["\[Gamma]", "2"], " ", "\[Epsilon]"}]}], ")"}]}]}], 
      ")"}]}]], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.915424590306176*^9, 3.915424622234947*^9}, 
   3.915424932569426*^9, {3.915425504257367*^9, 3.915425508017034*^9}},
 CellLabel->
  "In[268]:=",ExpressionUUID->"37367af5-f742-4951-af0b-fb444ef69498"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SuperscriptBox["\[Gamma]", "2"], " ", 
   SuperscriptBox["\[Epsilon]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["s", "2"]}], "+", 
     RowBox[{"c", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}]}]}], ")"}]}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"c", "+", 
     RowBox[{
      SuperscriptBox["c", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "-", 
     RowBox[{
      SuperscriptBox["s", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "+", 
     RowBox[{"c", " ", "\[Epsilon]", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "\[Epsilon]", "-", 
        RowBox[{
         SuperscriptBox["\[Gamma]", "2"], " ", "\[Epsilon]"}]}], ")"}]}]}], 
    ")"}]}]]], "Output",
 CellChangeTimes->{3.915425508477806*^9},
 CellLabel->
  "Out[268]=",ExpressionUUID->"38958291-41f7-4aed-8ab4-8d4ab330aab3"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.91542497016453*^9, 
  3.9154249701701107`*^9}},ExpressionUUID->"535c7e4f-96e8-45e7-b66f-\
3f18a70da035"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Out", "[", "259", "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"c", "->", "1"}], ",", 
      RowBox[{"s", "->", "0"}]}], "}"}]}], "//", "Simplify"}], "//", 
  "ExpandAll"}]], "Input",
 CellChangeTimes->{{3.9154246275578127`*^9, 3.915424640755385*^9}, {
  3.915424936265778*^9, 3.9154249381807747`*^9}, {3.9154251013243713`*^9, 
  3.9154251027678957`*^9}},
 CellLabel->
  "In[261]:=",ExpressionUUID->"15f5be1b-9af3-4a61-953f-0f3ac725c1cb"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SuperscriptBox["\[Gamma]", "2"], " ", 
   SuperscriptBox["\[Epsilon]", "2"]}], 
  RowBox[{"2", "+", 
   RowBox[{"3", " ", "\[Epsilon]"}], "+", 
   SuperscriptBox["\[Epsilon]", "2"], "-", 
   RowBox[{
    SuperscriptBox["\[Gamma]", "2"], " ", 
    SuperscriptBox["\[Epsilon]", "2"]}]}]]], "Output",
 CellChangeTimes->{{3.9154246370208273`*^9, 3.915424641048477*^9}, 
   3.9154249720708113`*^9, 3.915425103068954*^9},
 CellLabel->
  "Out[261]=",ExpressionUUID->"75dbfb3e-82f8-40cd-a6ab-ea98ad0f884c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"qfidisdensity", " ", 
    RowBox[{"p", "[", 
     RowBox[{"mp", ",", "mq"}], "]"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s", "->", "0"}], ",", 
     RowBox[{"c", "->", "1"}]}], "}"}]}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.915425231917101*^9, 3.915425236958068*^9}, {
  3.915425269838563*^9, 3.915425285926977*^9}, {3.915425328812809*^9, 
  3.9154253290925694`*^9}},
 CellLabel->
  "In[266]:=",ExpressionUUID->"80e85f68-b76b-43a6-88ed-8960f83ae157"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["\[ExponentialE]", 
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["mp", "2"]}], "-", 
        SuperscriptBox["mq", "2"]}], 
       RowBox[{"2", "+", "\[Epsilon]"}]]], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["mp", "2"], "+", 
       SuperscriptBox["mq", "2"]}], ")"}], " ", 
     SuperscriptBox["\[Gamma]", "2"], " ", 
     SuperscriptBox["\[Epsilon]", "2"]}], 
    RowBox[{"\[Pi]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "+", "\[Epsilon]"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "\[Epsilon]", "+", 
       RowBox[{"\[Epsilon]", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "\[Epsilon]", "-", 
          RowBox[{
           SuperscriptBox["\[Gamma]", "2"], " ", "\[Epsilon]"}]}], ")"}]}]}], 
      ")"}]}]], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.915425270674818*^9, 3.915425286305253*^9}, 
   3.915425329489205*^9},
 CellLabel->
  "Out[266]=",ExpressionUUID->"0b9b4891-7da8-4af3-bcb0-a908ffba8676"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{"Out", "[", "266", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"mp", ",", 
     RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"mq", ",", 
     RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9154253324408493`*^9, 3.9154253498057833`*^9}},
 CellLabel->
  "In[267]:=",ExpressionUUID->"b69ea6f8-242d-4fcf-a6e1-4d2ffaab3c1b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   TemplateBox[{
     FractionBox[
      RowBox[{"2", " ", 
        SuperscriptBox["\[Gamma]", "2"], " ", 
        SuperscriptBox["\[Epsilon]", "2"]}], 
      RowBox[{"2", "+", 
        RowBox[{"3", " ", "\[Epsilon]"}], "-", 
        RowBox[{
          RowBox[{"(", 
            RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
          SuperscriptBox["\[Epsilon]", "2"]}]}]], 
     RowBox[{
       RowBox[{"Re", "[", "\[Epsilon]", "]"}], ">", 
       RowBox[{"-", "2"}]}]},
    "ConditionalExpression"], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.915425361900515*^9},
 CellLabel->
  "Out[267]=",ExpressionUUID->"da82bf57-ef61-4305-b3af-6388c349bf42"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"quadraticterm", "+", "linearterm"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9154255105521593`*^9, 3.915425524928344*^9}},
 CellLabel->
  "In[271]:=",ExpressionUUID->"f52632eb-f47b-4c15-8c6a-528ebaf709d6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["\[Gamma]", "2"], " ", 
     SuperscriptBox["\[Epsilon]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["s", "2"]}], "+", 
         RowBox[{"c", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}]}]}], 
        RowBox[{"c", "+", 
         RowBox[{
          SuperscriptBox["c", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["s", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "+", 
         RowBox[{"c", " ", "\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[Epsilon]", "-", 
            RowBox[{
             SuperscriptBox["\[Gamma]", "2"], " ", "\[Epsilon]"}]}], 
           ")"}]}]}]], "+", 
       FractionBox[
        SuperscriptBox["s", "2"], 
        RowBox[{
         RowBox[{
          SuperscriptBox["c", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["s", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "+", 
         RowBox[{"c", " ", "\[Epsilon]", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[Epsilon]", "-", 
            RowBox[{
             SuperscriptBox["\[Gamma]", "2"], " ", "\[Epsilon]"}]}], 
           ")"}]}]}]]}], ")"}]}], 
    RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.915425512954155*^9, 3.915425525573985*^9}},
 CellLabel->
  "Out[271]=",ExpressionUUID->"6b1cbd6b-8241-4f9f-9025-74c8a6c2fa82"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.9156851944561043`*^9},ExpressionUUID->"6cdcab79-3e74-4990-ae02-\
123940bb729f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"J\[Phi]\[Phi]", " ", "=", " ", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["\[Gamma]", "2"], " ", 
    SuperscriptBox["\[Epsilon]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["s", "2"]}], "+", 
        RowBox[{"c", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}]}]}], 
       RowBox[{"c", "+", 
        RowBox[{
         SuperscriptBox["c", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["s", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "+", 
        RowBox[{"c", " ", "\[Epsilon]", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[Epsilon]", "-", 
           RowBox[{
            SuperscriptBox["\[Gamma]", "2"], " ", "\[Epsilon]"}]}], 
          ")"}]}]}]], "+", 
      FractionBox[
       SuperscriptBox["s", "2"], 
       RowBox[{
        RowBox[{
         SuperscriptBox["c", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["s", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "+", 
        RowBox[{"c", " ", "\[Epsilon]", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[Epsilon]", "-", 
           RowBox[{
            SuperscriptBox["\[Gamma]", "2"], " ", "\[Epsilon]"}]}], 
          ")"}]}]}]]}], ")"}]}], 
   RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]]}]], "Input",
 CellChangeTimes->{{3.915685197047159*^9, 3.915685201331544*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"a4a02c74-94f6-40cc-b586-174aec03c544"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SuperscriptBox["\[Gamma]", "2"], " ", 
   SuperscriptBox["\[Epsilon]", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["s", "2"]}], "+", 
       RowBox[{"c", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}]}]}], 
      RowBox[{"c", "+", 
       RowBox[{
        SuperscriptBox["c", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["s", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "+", 
       RowBox[{"c", " ", "\[Epsilon]", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "\[Epsilon]", "-", 
          RowBox[{
           SuperscriptBox["\[Gamma]", "2"], " ", "\[Epsilon]"}]}], ")"}]}]}]],
      "+", 
     FractionBox[
      SuperscriptBox["s", "2"], 
      RowBox[{
       RowBox[{
        SuperscriptBox["c", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["s", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Epsilon]"}], ")"}]}], "+", 
       RowBox[{"c", " ", "\[Epsilon]", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "\[Epsilon]", "-", 
          RowBox[{
           SuperscriptBox["\[Gamma]", "2"], " ", "\[Epsilon]"}]}], 
         ")"}]}]}]]}], ")"}]}], 
  RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]]], "Output",
 CellChangeTimes->{3.915685201873921*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"e8a83f09-ce6f-4a45-b13c-aeb3d3208437"]
}, Open  ]]
},
WindowSize->{1728, 964},
WindowMargins->{{76, Automatic}, {Automatic, 2}},
FrontEndVersion->"13.0 for Mac OS X ARM (64-bit) (December 2, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"d8000c26-286b-4ecf-97a1-53f58b5503a7"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 282, 7, 37, "Input",ExpressionUUID->"e1731fe6-d47d-42a4-87e5-5fe7d84fbda2"],
Cell[865, 31, 694, 21, 94, "Output",ExpressionUUID->"ce408633-ffb1-485e-ad34-9e6bbc872bc1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1596, 57, 866, 25, 105, "Input",ExpressionUUID->"91e413fe-06f5-49c7-9b2e-763643899284"],
Cell[2465, 84, 536, 15, 34, "Output",ExpressionUUID->"6bd6b5fc-4066-46e5-b8c6-b7ace7a07c03"]
}, Open  ]],
Cell[3016, 102, 1773, 45, 151, "Input",ExpressionUUID->"add68951-7235-408e-965e-250519475874"],
Cell[4792, 149, 638, 17, 30, "Input",ExpressionUUID->"e2b3b0a9-5340-4a45-bc60-2d850f1cde2f"],
Cell[5433, 168, 176, 3, 30, "Input",ExpressionUUID->"f844b2fc-6af0-472f-9710-a1137b40b2e9"],
Cell[5612, 173, 392, 10, 30, "Input",ExpressionUUID->"41a1ddef-08ec-4204-a59a-5b23f5b8827b"],
Cell[CellGroupData[{
Cell[6029, 187, 417, 10, 30, "Input",ExpressionUUID->"f639bf3e-33b8-48d9-8160-8644c1e92bca"],
Cell[6449, 199, 1654, 46, 49, "Output",ExpressionUUID->"b8dcd9e9-fdd8-4a6d-972f-8a20148c42b8"]
}, Open  ]],
Cell[8118, 248, 343, 8, 30, "Input",ExpressionUUID->"61016d7f-b0ef-401d-952f-6652d9044067"],
Cell[CellGroupData[{
Cell[8486, 260, 291, 7, 30, "Input",ExpressionUUID->"0e9fc9c4-c410-4cf0-b112-f6cdbe546f24"],
Cell[8780, 269, 467, 13, 56, "Output",ExpressionUUID->"3954649d-e75d-4f18-84cd-39cf49a8b58b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9284, 287, 698, 21, 30, "Input",ExpressionUUID->"aa21a976-b00f-4b69-8204-1bd657cfb364"],
Cell[9985, 310, 426, 12, 52, "Output",ExpressionUUID->"9ca79ef2-652a-47a2-8bc3-aac846cabe5c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10448, 327, 312, 7, 30, "Input",ExpressionUUID->"12247b62-82f5-42a6-a24b-e4c7cebd70b8"],
Cell[10763, 336, 448, 12, 54, "Output",ExpressionUUID->"8f6b42cf-baa0-4ccf-9e0d-f04f0651a93c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11248, 353, 976, 27, 146, "Input",ExpressionUUID->"d76ea71a-6dfd-444a-addb-4a308934acc6"],
Cell[12227, 382, 930, 31, 54, "Output",ExpressionUUID->"4a43c93c-f458-484d-a3b6-b132b18fd6ef"]
}, Open  ]],
Cell[13172, 416, 3340, 82, 163, "Input",ExpressionUUID->"cd0b47c4-cee4-4844-b8a5-397790a0b1d7"],
Cell[CellGroupData[{
Cell[16537, 502, 2113, 53, 100, "Input",ExpressionUUID->"717b037b-1a50-4c4b-840b-697f13d99cf3"],
Cell[18653, 557, 1114, 28, 51, "Output",ExpressionUUID->"7a5be237-903e-4f32-82c3-419379799f82"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19804, 590, 1093, 32, 47, "Input",ExpressionUUID->"8683d041-7535-4cf9-b735-2c4e75faa67b"],
Cell[20900, 624, 510, 15, 34, "Output",ExpressionUUID->"e61e5426-7840-4429-bb47-b235e6d115b1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21447, 644, 1641, 41, 49, "Input",ExpressionUUID->"c86df0df-4a36-40db-ac08-262291ee2b64"],
Cell[23091, 687, 1803, 56, 58, "Output",ExpressionUUID->"a4bf9ad9-0395-4958-8653-17e843531e76"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24931, 748, 521, 13, 30, "Input",ExpressionUUID->"588d10b6-9cc0-4c8b-a3ba-575fec564120"],
Cell[25455, 763, 2886, 85, 56, "Output",ExpressionUUID->"483823c4-90cc-490b-b53d-95a6dd714def"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28378, 853, 228, 4, 30, "Input",ExpressionUUID->"daf01e33-9402-4ebf-9ea1-8004e016f428"],
Cell[28609, 859, 3028, 87, 156, "Output",ExpressionUUID->"5c2d3926-72a1-4b46-ad4b-17e15d0078fb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31674, 951, 400, 11, 52, "Input",ExpressionUUID->"a2728bd8-a653-4ff7-a276-1956f5114279"],
Cell[32077, 964, 1535, 44, 49, "Output",ExpressionUUID->"37525158-3a41-4b96-ab82-4ef21e6c09e5"]
}, Open  ]],
Cell[33627, 1011, 128, 3, 30, "Input",ExpressionUUID->"05fba387-0e9a-46d9-8599-8e1acbc29f91"],
Cell[33758, 1016, 203, 4, 30, "Input",ExpressionUUID->"2a862efe-3bea-4277-b5a2-cee186040c66"],
Cell[33964, 1022, 721, 19, 30, "Input",ExpressionUUID->"defb5744-5105-4bdf-b50c-6242c6d1e046"],
Cell[34688, 1043, 225, 4, 30, "Input",ExpressionUUID->"3d0a1388-a24e-413a-a3c0-f4708f9df323"],
Cell[34916, 1049, 152, 3, 30, "Input",ExpressionUUID->"bbf13fcb-b9c4-47b2-b555-c55c7a43b99a"],
Cell[CellGroupData[{
Cell[35093, 1056, 179, 3, 30, "Input",ExpressionUUID->"ef7ff7b5-f9ba-433c-8308-067e38d476e1"],
Cell[35275, 1061, 25430, 603, 216, "Output",ExpressionUUID->"42ae6ab7-121f-47c7-a536-9bf94c66bd8f"]
}, Open  ]],
Cell[60720, 1667, 152, 3, 30, "Input",ExpressionUUID->"80dca280-b71a-43a7-959f-84c0a041f68b"],
Cell[CellGroupData[{
Cell[60897, 1674, 507, 12, 30, "Input",ExpressionUUID->"30e8a034-44d1-4bad-994b-b41829c87317"],
Cell[61407, 1688, 9089, 235, 97, "Output",ExpressionUUID->"942de6b4-099a-4d62-823b-4621992b4513"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70533, 1928, 621, 15, 52, "Input",ExpressionUUID->"3927d44e-1a4c-42b8-976e-ac9d3d40bcf6"],
Cell[71157, 1945, 2154, 59, 55, "Output",ExpressionUUID->"3051bd24-c16d-4b18-ad33-83e60f255c58"],
Cell[73314, 2006, 14897, 451, 331, "Output",ExpressionUUID->"ee23ba90-fdae-475d-ad47-0ccdeed135d3"]
}, Open  ]],
Cell[88226, 2460, 303, 5, 30, "Input",ExpressionUUID->"edda75c0-b59f-414e-bd2b-a3244f6125ba"],
Cell[CellGroupData[{
Cell[88554, 2469, 467, 11, 52, "Input",ExpressionUUID->"7f00bd83-6ea0-4f42-84f2-153595370d40"],
Cell[89024, 2482, 1196, 33, 59, "Output",ExpressionUUID->"8ea6fb70-da7a-42cb-a489-ae8b519e1b9a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[90257, 2520, 606, 15, 30, "Input",ExpressionUUID->"960d5931-c11b-49f2-a96e-1f53a6b32480"],
Cell[90866, 2537, 587, 14, 56, "Output",ExpressionUUID->"ceecaa08-d1c5-4aff-9a37-84e852f47422"]
}, Open  ]],
Cell[91468, 2554, 420, 10, 52, "Input",ExpressionUUID->"88971039-71d2-4d2b-afb6-f1c9659cbc07"],
Cell[91891, 2566, 154, 3, 30, "Input",ExpressionUUID->"4d890bd6-7352-4229-ba66-b4a588141bc5"],
Cell[CellGroupData[{
Cell[92070, 2573, 357, 8, 30, "Input",ExpressionUUID->"caba2cc2-788a-43f2-baae-6f36b0a4264b"],
Cell[92430, 2583, 7082, 205, 114, "Output",ExpressionUUID->"1c0f4739-bafd-4923-88cf-9b3d87f17b45"]
}, Open  ]],
Cell[CellGroupData[{
Cell[99549, 2793, 506, 13, 30, "Input",ExpressionUUID->"f2325fcd-037e-4657-8b5b-7511bafd2acf"],
Cell[100058, 2808, 2605, 79, 59, "Output",ExpressionUUID->"fd780cfb-e517-4457-b550-1b9004761db2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[102700, 2892, 359, 8, 30, "Input",ExpressionUUID->"1c0199fb-2ef1-4c3b-8cf7-d53df750cdf6"],
Cell[103062, 2902, 1411, 41, 61, "Output",ExpressionUUID->"2ebe298f-9c5f-4287-a35b-e1d234c4f2f8"]
}, Open  ]],
Cell[104488, 2946, 666, 21, 30, "Input",ExpressionUUID->"486c5d1e-c2c0-4264-8b0e-0a88be3e8deb"],
Cell[CellGroupData[{
Cell[105179, 2971, 359, 9, 73, "Input",ExpressionUUID->"6f79ee6d-fdaa-4aff-a185-6bb4d3e6577f"],
Cell[105541, 2982, 1643, 48, 73, "Output",ExpressionUUID->"7b967a5f-5706-4c02-91a9-60ee87fac0ff"]
}, Open  ]],
Cell[107199, 3033, 154, 3, 30, "Input",ExpressionUUID->"99ecbad8-8d3e-427d-9bc6-63c18080dd5a"],
Cell[CellGroupData[{
Cell[107378, 3040, 551, 15, 30, "Input",ExpressionUUID->"9ae0906d-d114-4e74-b159-aeb6654fb1ff"],
Cell[107932, 3057, 1541, 42, 71, "Output",ExpressionUUID->"37802f6d-e40a-442e-9957-8bef2e422a34"]
}, Open  ]],
Cell[CellGroupData[{
Cell[109510, 3104, 1302, 36, 59, "Input",ExpressionUUID->"37367af5-f742-4951-af0b-fb444ef69498"],
Cell[110815, 3142, 1076, 33, 61, "Output",ExpressionUUID->"38958291-41f7-4aed-8ab4-8d4ab330aab3"]
}, Open  ]],
Cell[111906, 3178, 153, 3, 30, "Input",ExpressionUUID->"535c7e4f-96e8-45e7-b66f-3f18a70da035"],
Cell[CellGroupData[{
Cell[112084, 3185, 513, 14, 30, "Input",ExpressionUUID->"15f5be1b-9af3-4a61-953f-0f3ac725c1cb"],
Cell[112600, 3201, 550, 14, 56, "Output",ExpressionUUID->"75dbfb3e-82f8-40cd-a6ab-ea98ad0f884c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[113187, 3220, 532, 14, 52, "Input",ExpressionUUID->"80e85f68-b76b-43a6-88ed-8960f83ae157"],
Cell[113722, 3236, 1130, 33, 73, "Output",ExpressionUUID->"0b9b4891-7da8-4af3-bcb0-a908ffba8676"]
}, Open  ]],
Cell[CellGroupData[{
Cell[114889, 3274, 471, 12, 30, "Input",ExpressionUUID->"b69ea6f8-242d-4fcf-a6e1-4d2ffaab3c1b"],
Cell[115363, 3288, 762, 22, 69, "Output",ExpressionUUID->"da82bf57-ef61-4305-b3af-6388c349bf42"]
}, Open  ]],
Cell[CellGroupData[{
Cell[116162, 3315, 259, 6, 30, "Input",ExpressionUUID->"f52632eb-f47b-4c15-8c6a-528ebaf709d6"],
Cell[116424, 3323, 1879, 53, 72, "Output",ExpressionUUID->"6b1cbd6b-8241-4f9f-9025-74c8a6c2fa82"]
}, Open  ]],
Cell[118318, 3379, 149, 3, 52, "Input",ExpressionUUID->"6cdcab79-3e74-4990-ae02-123940bb729f"],
Cell[CellGroupData[{
Cell[118492, 3386, 1824, 51, 69, "Input",ExpressionUUID->"a4a02c74-94f6-40cc-b586-174aec03c544"],
Cell[120319, 3439, 1705, 50, 72, "Output",ExpressionUUID->"e8a83f09-ce6f-4a45-b13c-aeb3d3208437"]
}, Open  ]]
}
]
*)



==> anc/outcome_and_displacements_gamma.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[     51493,       1450]
NotebookOptionsPosition[     45252,       1331]
NotebookOutlinePosition[     45647,       1347]
CellTagsIndexPosition[     45604,       1344]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}]], "Input",
 FontSize->24,ExpressionUUID->"10bd7b26-9fa5-4e07-8ea9-074827224e7d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"SetReal", "[", "x___", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "protectstuff", "}"}], ",", 
     RowBox[{
      RowBox[{"protectstuff", "=", 
       RowBox[{"Unprotect", "[", "Conjugate", "]"}]}], ";", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Conjugate", "[", "#", "]"}], ":=", "#"}], ")"}], "&"}], "/@", 
       RowBox[{"{", "x", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Protect", "/@", "protectstuff"}], ";"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"SetReal", "[", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"$Assumptions", " ", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"c", ">", "0"}], ",", 
    RowBox[{"s", ">", "0"}], ",", 
    RowBox[{"\[Epsilon]", ">", "0"}]}], "}"}]}]}], "Input",
 CellChangeTimes->{
  3.776772229937254*^9, {3.863228539572365*^9, 3.86322860716201*^9}, 
   3.896831589716567*^9, {3.896831662001165*^9, 3.896831669079261*^9}, {
   3.896836633030513*^9, 3.8968366740542917`*^9}, {3.8969043091542587`*^9, 
   3.896904312204624*^9}},
 FontSize->24,
 CellLabel->"In[39]:=",ExpressionUUID->"9ec9970d-4f62-4558-b036-ecf73306581f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c", ">", "0"}], ",", 
   RowBox[{"s", ">", "0"}], ",", 
   RowBox[{"\[Epsilon]", ">", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.896836645125737*^9, 3.8968366745834513`*^9}, 
   3.896904312826157*^9},
 FontSize->24,
 CellLabel->"Out[41]=",ExpressionUUID->"a8062455-1795-48b5-9cf6-b1853f9d4552"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"IdentityMatrix", "[", "2", "]"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{
  3.776772229937254*^9, {3.863228539572365*^9, 3.86322860716201*^9}, 
   3.896831589716567*^9, {3.896831662001165*^9, 3.896831669079261*^9}, {
   3.8968317878136187`*^9, 3.8968318006913433`*^9}},
 FontSize->24,
 CellLabel->"In[1]:=",ExpressionUUID->"b2680ec2-b419-4dd2-a5d4-cdcc363af923"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0"},
     {"0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.896831801022614*^9},
 FontSize->24,
 CellLabel->
  "Out[1]//MatrixForm=",ExpressionUUID->"cf0b4174-e21a-486c-a3ed-\
f77b8cf67bc2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Sigma]ab", " ", "=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{"\[Gamma]", " ", "\[Epsilon]", " ", 
        RowBox[{"Cos", "[", "\[Phi]", "]"}]}], 
       RowBox[{
        RowBox[{"-", "\[Gamma]"}], " ", "\[Epsilon]", " ", 
        RowBox[{"Sin", "[", "\[Phi]", "]"}]}]},
      {
       RowBox[{"\[Gamma]", " ", "\[Epsilon]", " ", 
        RowBox[{"Sin", "[", "\[Phi]", "]"}]}], 
       RowBox[{"\[Gamma]", " ", "\[Epsilon]", " ", 
        RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input",
 CellChangeTimes->{
  3.776772229937254*^9, {3.863228539572365*^9, 3.86322860716201*^9}, 
   3.896831589716567*^9, {3.896831662001165*^9, 3.896831669079261*^9}, 
   3.8968317878136187`*^9, {3.896831875074625*^9, 3.896831897930353*^9}, {
   3.896831976543415*^9, 3.8968320114654493`*^9}},
 FontSize->24,
 CellLabel->"In[1]:=",ExpressionUUID->"9ebb11f3-1c8b-4190-9a09-ce330b7c6f50"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Gamma]", " ", "\[Epsilon]", " ", 
      RowBox[{"Cos", "[", "\[Phi]", "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "\[Gamma]"}], " ", "\[Epsilon]", " ", 
      RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Gamma]", " ", "\[Epsilon]", " ", 
      RowBox[{"Sin", "[", "\[Phi]", "]"}]}], ",", 
     RowBox[{"\[Gamma]", " ", "\[Epsilon]", " ", 
      RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8968320032452917`*^9, 3.896832012491707*^9}, 
   3.896920011217094*^9, 3.899421849940421*^9, 3.909179281085115*^9},
 FontSize->24,
 CellLabel->"Out[1]=",ExpressionUUID->"6ad34715-3308-42e3-be48-0d891041f52d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Sigma]b", " ", "=", " ", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{"\[Epsilon]", "+", "1"}], "0"},
      {"0", 
       RowBox[{"\[Epsilon]", "+", "1"}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input",
 CellChangeTimes->{{3.896832006513733*^9, 3.8968320306460323`*^9}},
 FontSize->24,
 CellLabel->"In[2]:=",ExpressionUUID->"fef558af-3943-4cac-880c-0b823264ef2b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "+", "\[Epsilon]"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"1", "+", "\[Epsilon]"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.896832031398794*^9, 3.896920012391192*^9, 
  3.899421850672028*^9, 3.909179282750058*^9},
 FontSize->24,
 CellLabel->"Out[2]=",ExpressionUUID->"fd114b81-69ed-44d6-ad31-1e65fed4fed8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Sigma]z", " ", "=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"1", "0"},
      {"0", 
       RowBox[{"-", "1"}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input",
 CellChangeTimes->{{3.896832704443314*^9, 3.8968327140282784`*^9}},
 FontSize->24,
 CellLabel->"In[3]:=",ExpressionUUID->"325298b6-b506-488d-9ed6-6a70b4688be9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "1"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.896832905610347*^9, 3.8969200136623583`*^9, 
  3.899421851795848*^9, 3.909179283621017*^9},
 FontSize->24,
 CellLabel->"Out[3]=",ExpressionUUID->"2d4a419d-a8ca-4e27-a0c3-c00bacf4f70a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalSigma]12inv", " ", "=", 
  RowBox[{"(", " ", 
   RowBox[{
    RowBox[{"-", "\[Sigma]z"}], 
    RowBox[{"(", " ", 
     RowBox[{"Inverse", "[", 
      RowBox[{
       RowBox[{"c", "  ", 
        RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "+", 
       RowBox[{"\[Sigma]z", ".", "\[Sigma]b", ".", "\[Sigma]z"}]}], "]"}], 
     ")"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.896832911802013*^9, 3.8968329625164213`*^9}, {
  3.8968329962947483`*^9, 3.896833000028167*^9}, {3.896833071458267*^9, 
  3.896833091087388*^9}, {3.896833127641499*^9, 3.896833162401332*^9}},
 FontSize->24,
 CellLabel->"In[4]:=",ExpressionUUID->"dcf192ed-60e0-47ad-9af8-95e561e32f99"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]]}], ",", "0"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["1", 
      RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]]}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.8968331328019342`*^9, 3.8968331631976147`*^9}, 
   3.8969200144127817`*^9, 3.899421852884617*^9, 3.909179285061532*^9},
 FontSize->24,
 CellLabel->"Out[4]=",ExpressionUUID->"c14088aa-5850-45ea-8bc3-4059bc7d1348"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalSigma]22inv", " ", "=", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"c", " ", 
     RowBox[{"IdentityMatrix", "[", "2", "]"}]}], " ", "+", 
    RowBox[{"\[Sigma]z", ".", "\[Sigma]b", ".", "\[Sigma]z"}]}], 
   ")"}]}]], "Input",
 CellChangeTimes->{{3.8968331643670473`*^9, 3.896833166626007*^9}, {
  3.896833446667583*^9, 3.896833466760994*^9}},
 FontSize->24,
 CellLabel->"In[5]:=",ExpressionUUID->"a65fbc84-af08-48cf-9aca-097bd495d7d3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.896833467239201*^9, 3.896920015648518*^9, 
  3.899421853665058*^9, 3.9091792858188057`*^9},
 FontSize->24,
 CellLabel->"Out[5]=",ExpressionUUID->"642c2d1f-885a-4113-be86-8788c6cc5d2b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rApre", "=", 
  RowBox[{"\[Sigma]ab", ".", "\[CapitalSigma]12inv"}]}]], "Input",
 CellChangeTimes->{
  3.896833480502743*^9, {3.89683351180188*^9, 3.8968335196189404`*^9}, {
   3.8968335594002247`*^9, 3.896833560974155*^9}, {3.8969047683729973`*^9, 
   3.896904782978931*^9}},
 FontSize->24,
 CellLabel->"In[6]:=",ExpressionUUID->"6a9bef28-dbbf-4bb9-998e-8963cf238763"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[Gamma]", " ", "\[Epsilon]", " ", 
        RowBox[{"Cos", "[", "\[Phi]", "]"}]}], 
       RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[Gamma]", " ", "\[Epsilon]", " ", 
        RowBox[{"Sin", "[", "\[Phi]", "]"}]}], 
       RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[Gamma]", " ", "\[Epsilon]", " ", 
        RowBox[{"Sin", "[", "\[Phi]", "]"}]}], 
       RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]]}], ",", 
     FractionBox[
      RowBox[{"\[Gamma]", " ", "\[Epsilon]", " ", 
       RowBox[{"Cos", "[", "\[Phi]", "]"}]}], 
      RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]]}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{3.896833519960685*^9, 3.8968335613618383`*^9, 
  3.896904783569273*^9, 3.8969200166241007`*^9, 3.899421854340742*^9, 
  3.9091792873611794`*^9},
 FontSize->24,
 CellLabel->"Out[6]=",ExpressionUUID->"d36027e6-985c-42e7-adce-810d116c2400"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{{3.896904786219692*^9, 3.896904791023911*^9}, {
   3.896906556007564*^9, 3.896906580887959*^9}, 3.896922824581595*^9},
 FontSize->24,ExpressionUUID->"656a201d-dd6d-42dd-98b9-7df0b83879ac"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.896922864745905*^9, 
  3.896922864749652*^9}},ExpressionUUID->"dcde930b-829a-4d95-a1ad-\
283e1f2cbf21"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rCpre", " ", "=", 
  RowBox[{"s", " ", "\[Sigma]z", " ", "\[CapitalSigma]22inv"}]}]], "Input",
 CellChangeTimes->{{3.896833524261838*^9, 3.896833565258441*^9}, {
  3.896922872586787*^9, 3.896922881988956*^9}},
 FontSize->24,
 CellLabel->"In[7]:=",ExpressionUUID->"487a0e16-3352-4b76-9670-367cc14577ce"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}]}], ",", "0"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      RowBox[{"-", "s"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.896833538505097*^9, 3.896833565623076*^9}, 
   3.896922882756804*^9, 3.896922923305118*^9, 3.909179414540625*^9},
 FontSize->24,
 CellLabel->"Out[7]=",ExpressionUUID->"7577d5fd-926a-4d05-b4c1-ba2329515695"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9091794190115747`*^9, 
  3.909179419013803*^9}},ExpressionUUID->"171c07e5-644d-4836-aff3-\
a21532f16e8f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   FractionBox[
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["rp", "2"], "+", 
        SuperscriptBox["rx", "2"]}], 
       RowBox[{"2", "+", "\[Epsilon]"}]]}]], 
    RowBox[{"\[Pi]", 
     RowBox[{"(", 
      RowBox[{"2", "+", "\[Epsilon]"}], ")"}]}]], ",", 
   RowBox[{"{", 
    RowBox[{"rp", ",", 
     RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"rx", ",", 
     RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8969041650946712`*^9, 3.89690418057821*^9}, {
  3.896904301666201*^9, 3.896904306060039*^9}, {3.896904530146044*^9, 
  3.89690453138183*^9}},
 FontSize->24,
 CellLabel->"In[45]:=",ExpressionUUID->"5f819f4b-9a3d-4e02-8b9f-6e056473f5df"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.896904189030573*^9, 3.896904315987903*^9, 
  3.896904532042741*^9},
 FontSize->24,
 CellLabel->"Out[45]=",ExpressionUUID->"5bccd585-6c58-47ec-b6d9-371782849494"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"firstteleporter", "[", 
     RowBox[{
     "\[Epsilon]_", ",", "\[Gamma]_", ",", "\[Phi]_", ",", "s_", ",", "c_"}], 
     "]"}], ":=", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{"1", "+", "\[Epsilon]", "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["\[Gamma]", "2"], " ", 
            SuperscriptBox["\[Epsilon]", "2"]}], 
           RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]]}], "0", 
         FractionBox[
          RowBox[{"s", " ", "\[Gamma]", " ", "\[Epsilon]", " ", 
           RowBox[{"Cos", "[", "\[Phi]", "]"}]}], 
          RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]], 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"s", " ", "\[Gamma]", " ", "\[Epsilon]", " ", 
            RowBox[{"Sin", "[", "\[Phi]", "]"}]}], 
           RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]]}]},
        {"0", 
         RowBox[{"1", "+", "\[Epsilon]", "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["\[Gamma]", "2"], " ", 
            SuperscriptBox["\[Epsilon]", "2"]}], 
           RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]]}], 
         FractionBox[
          RowBox[{"s", " ", "\[Gamma]", " ", "\[Epsilon]", " ", 
           RowBox[{"Sin", "[", "\[Phi]", "]"}]}], 
          RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]], 
         FractionBox[
          RowBox[{"s", " ", "\[Gamma]", " ", "\[Epsilon]", " ", 
           RowBox[{"Cos", "[", "\[Phi]", "]"}]}], 
          RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]]},
        {
         FractionBox[
          RowBox[{"s", " ", "\[Gamma]", " ", "\[Epsilon]", " ", 
           RowBox[{"Cos", "[", "\[Phi]", "]"}]}], 
          RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]], 
         FractionBox[
          RowBox[{"s", " ", "\[Gamma]", " ", "\[Epsilon]", " ", 
           RowBox[{"Sin", "[", "\[Phi]", "]"}]}], 
          RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]], 
         RowBox[{"c", "-", 
          FractionBox[
           SuperscriptBox["s", "2"], 
           RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]]}], "0"},
        {
         RowBox[{"-", 
          FractionBox[
           RowBox[{"s", " ", "\[Gamma]", " ", "\[Epsilon]", " ", 
            RowBox[{"Sin", "[", "\[Phi]", "]"}]}], 
           RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]]}], 
         FractionBox[
          RowBox[{"s", " ", "\[Gamma]", " ", "\[Epsilon]", " ", 
           RowBox[{"Cos", "[", "\[Phi]", "]"}]}], 
          RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]], "0", 
         RowBox[{"c", "-", 
          FractionBox[
           SuperscriptBox["s", "2"], 
           RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]]}]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Let", "'"}], "s", " ", "calculate", " ", "analytically", " ", 
     "the", " ", "fidelity", " ", "of", " ", "something", " ", "that", " ", 
     "has", " ", "just", " ", "a", " ", "displacement"}], "*)"}]}]}]], "Input",\

 CellChangeTimes->{{3.896919659673883*^9, 3.89691968053895*^9}, 
   3.8969200463558903`*^9},
 FontSize->24,
 CellLabel->"In[13]:=",ExpressionUUID->"fcb2bb53-5a90-44a6-8bd6-fba1490fa66f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"d1", " ", "=", 
   RowBox[{
    RowBox[{"rApre", ".", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "rx", "}"}], ",", 
       RowBox[{"{", "rp", "}"}]}], "}"}]}], "/.", 
    RowBox[{"c", "->", "1"}]}]}]}]], "Input",
 CellChangeTimes->{{3.896920469492239*^9, 3.8969204698663816`*^9}},
 FontSize->24,
 CellLabel->"In[8]:=",ExpressionUUID->"894f6dfe-15df-4354-b1fe-383a7dc8c8cc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"rx", " ", "\[Gamma]", " ", "\[Epsilon]", " ", 
        RowBox[{"Cos", "[", "\[Phi]", "]"}]}], 
       RowBox[{"2", "+", "\[Epsilon]"}]]}], "-", 
     FractionBox[
      RowBox[{"rp", " ", "\[Gamma]", " ", "\[Epsilon]", " ", 
       RowBox[{"Sin", "[", "\[Phi]", "]"}]}], 
      RowBox[{"2", "+", "\[Epsilon]"}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"rp", " ", "\[Gamma]", " ", "\[Epsilon]", " ", 
       RowBox[{"Cos", "[", "\[Phi]", "]"}]}], 
      RowBox[{"2", "+", "\[Epsilon]"}]], "-", 
     FractionBox[
      RowBox[{"rx", " ", "\[Gamma]", " ", "\[Epsilon]", " ", 
       RowBox[{"Sin", "[", "\[Phi]", "]"}]}], 
      RowBox[{"2", "+", "\[Epsilon]"}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8969200060614433`*^9, 3.896920020461012*^9}, 
   3.8969204707654057`*^9, 3.899421902832686*^9, 3.909179429593876*^9},
 FontSize->24,
 CellLabel->"Out[8]=",ExpressionUUID->"8582440a-f30f-4f4d-8918-35a8705083e3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"d2", " ", "=", 
  RowBox[{
   RowBox[{"rApre", ".", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", "rx", "}"}], ",", 
      RowBox[{"{", "rp", "}"}]}], "}"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"c", "->", "1"}], ",", 
     RowBox[{"\[Gamma]", "->", 
      RowBox[{"\[Gamma]", "+", "d\[Gamma]"}]}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.896920471270629*^9, 3.8969204871731567`*^9}, {
  3.899421908797708*^9, 3.899421915797779*^9}},
 FontSize->24,
 CellLabel->"In[21]:=",ExpressionUUID->"41634e22-889c-4913-9a6a-31c73ae5970c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"rx", " ", 
        RowBox[{"(", 
         RowBox[{"d\[Gamma]", "+", "\[Gamma]"}], ")"}], " ", "\[Epsilon]", 
        " ", 
        RowBox[{"Cos", "[", "\[Phi]", "]"}]}], 
       RowBox[{"2", "+", "\[Epsilon]"}]]}], "-", 
     FractionBox[
      RowBox[{"rp", " ", 
       RowBox[{"(", 
        RowBox[{"d\[Gamma]", "+", "\[Gamma]"}], ")"}], " ", "\[Epsilon]", " ", 
       RowBox[{"Sin", "[", "\[Phi]", "]"}]}], 
      RowBox[{"2", "+", "\[Epsilon]"}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"rp", " ", 
       RowBox[{"(", 
        RowBox[{"d\[Gamma]", "+", "\[Gamma]"}], ")"}], " ", "\[Epsilon]", " ", 
       RowBox[{"Cos", "[", "\[Phi]", "]"}]}], 
      RowBox[{"2", "+", "\[Epsilon]"}]], "-", 
     FractionBox[
      RowBox[{"rx", " ", 
       RowBox[{"(", 
        RowBox[{"d\[Gamma]", "+", "\[Gamma]"}], ")"}], " ", "\[Epsilon]", " ", 
       RowBox[{"Sin", "[", "\[Phi]", "]"}]}], 
      RowBox[{"2", "+", "\[Epsilon]"}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.896920487634316*^9, {3.899421904058845*^9, 3.899421916196138*^9}, 
   3.909179434995367*^9, 3.909179767337082*^9},
 FontSize->24,
 CellLabel->"Out[21]=",ExpressionUUID->"d83f2f17-3ab4-4c55-a0ea-79699d02d6ca"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Delta]\[Mu]", " ", "=", 
  RowBox[{
   RowBox[{"d2", "-", "d1"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.896920489818193*^9, 3.896920493984087*^9}, {
  3.8969209423904343`*^9, 3.8969209484729853`*^9}, {3.896921391691586*^9, 
  3.896921392460312*^9}},
 FontSize->24,
 CellLabel->"In[22]:=",ExpressionUUID->"b4417f84-53f2-4f00-ad21-bede19c1d951"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"d\[Gamma]", " ", "\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"rx", " ", 
          RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
         RowBox[{"rp", " ", 
          RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}], 
      RowBox[{"2", "+", "\[Epsilon]"}]]}], "}"}], ",", 
   RowBox[{"{", 
    FractionBox[
     RowBox[{"d\[Gamma]", " ", "\[Epsilon]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"rp", " ", 
         RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "-", 
        RowBox[{"rx", " ", 
         RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}], 
     RowBox[{"2", "+", "\[Epsilon]"}]], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.896920494359149*^9, 3.896920949035122*^9, {3.89692138963503*^9, 
   3.896921392784959*^9}, {3.8994219048878927`*^9, 3.899421917585264*^9}, 
   3.9091794358916883`*^9, 3.9091797686711893`*^9},
 FontSize->24,
 CellLabel->"Out[22]=",ExpressionUUID->"5be88e2f-5129-48e3-b846-2c50f523f9fe"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"rAC", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"d\[Gamma]", " ", "\[Epsilon]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"rx", " ", 
            RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
           RowBox[{"rp", " ", 
            RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}], 
        RowBox[{"2", "+", "\[Epsilon]"}]]}], "}"}], ",", 
     RowBox[{"{", 
      FractionBox[
       RowBox[{"d\[Gamma]", " ", "\[Epsilon]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"rp", " ", 
           RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "-", 
          RowBox[{"rx", " ", 
           RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}], 
       RowBox[{"2", "+", "\[Epsilon]"}]], "}"}], ",", 
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "0", "}"}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.896921489299243*^9, 3.8969215014390583`*^9}, 
   3.899421945102233*^9},
 FontSize->24,
 CellLabel->"In[23]:=",ExpressionUUID->"64e9625f-71bb-4906-b828-77f9c8b054be"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"d\[Gamma]", " ", "\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"rx", " ", 
          RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
         RowBox[{"rp", " ", 
          RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}], 
      RowBox[{"2", "+", "\[Epsilon]"}]]}], "}"}], ",", 
   RowBox[{"{", 
    FractionBox[
     RowBox[{"d\[Gamma]", " ", "\[Epsilon]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"rp", " ", 
         RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "-", 
        RowBox[{"rx", " ", 
         RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}]}], 
     RowBox[{"2", "+", "\[Epsilon]"}]], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8969215020329237`*^9, 3.899421949599888*^9, 
  3.909179441357686*^9, 3.909179776335577*^9},
 FontSize->24,
 CellLabel->"Out[23]=",ExpressionUUID->"0cd2e61b-c112-45c3-842d-265630f07aa0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"V1", "=", 
  RowBox[{"firstteleporter", "[", 
   RowBox[{"\[Epsilon]", ",", "\[Gamma]", ",", "\[Phi]", ",", "0", ",", "1"}],
    "]"}]}]], "Input",
 CellChangeTimes->{{3.8969205073649406`*^9, 3.896920508259885*^9}, {
  3.8969206947544394`*^9, 3.8969206994850063`*^9}, {3.89692088352701*^9, 
  3.8969208852888536`*^9}},
 FontSize->24,
 CellLabel->"In[14]:=",ExpressionUUID->"18ab8f48-bfca-4f57-9f26-a4665e57ec78"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "+", "\[Epsilon]", "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Gamma]", "2"], " ", 
        SuperscriptBox["\[Epsilon]", "2"]}], 
       RowBox[{"2", "+", "\[Epsilon]"}]]}], ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"1", "+", "\[Epsilon]", "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Gamma]", "2"], " ", 
        SuperscriptBox["\[Epsilon]", "2"]}], 
       RowBox[{"2", "+", "\[Epsilon]"}]]}], ",", "0", ",", "0"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.896920885527022*^9, 3.899421951199862*^9, {3.909179442174307*^9, 
   3.909179453427425*^9}},
 FontSize->24,
 CellLabel->"Out[14]=",ExpressionUUID->"3a208be4-65cc-4fa9-89b8-ccb55086ba16"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"V2", " ", "=", 
    RowBox[{"firstteleporter", "[", 
     RowBox[{
     "\[Epsilon]", ",", "\[Gamma]", ",", "\[Phi]", ",", "0", ",", "1"}], 
     "]"}]}],
   FontSize->24], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.90917969308821*^9, 3.909179696882657*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"1256940c-ea3c-4e98-a7ac-c6d4fb610a50"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "+", "\[Epsilon]", "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Gamma]", "2"], " ", 
        SuperscriptBox["\[Epsilon]", "2"]}], 
       RowBox[{"2", "+", "\[Epsilon]"}]]}], ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"1", "+", "\[Epsilon]", "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Gamma]", "2"], " ", 
        SuperscriptBox["\[Epsilon]", "2"]}], 
       RowBox[{"2", "+", "\[Epsilon]"}]]}], ",", "0", ",", "0"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9091797036551657`*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"27491243-293a-4072-a8bb-3aa04b426363"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"exponent", " ", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "1"}], "/", "4"}], " ", 
   RowBox[{
    RowBox[{"Transpose", "[", "rAC", "]"}], ".", 
    RowBox[{"MatrixPower", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"V1", "+", "V2"}], ")"}], "/", "2"}], ",", 
      RowBox[{"-", "1"}]}], "]"}], ".", "rAC"}]}]}]], "Input",
 CellChangeTimes->{{3.896920952029675*^9, 3.896920967381865*^9}, {
   3.8969210767942343`*^9, 3.896921109695673*^9}, {3.8969213372780943`*^9, 
   3.896921412315051*^9}, {3.896921506256819*^9, 3.8969215078295794`*^9}, 
   3.9091794601512337`*^9, 3.909179705795557*^9, {3.909179818996599*^9, 
   3.909179819909124*^9}},
 FontSize->24,
 CellLabel->"In[24]:=",ExpressionUUID->"fe848add-51b8-45c5-8fa8-b0ebe4a1459c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["d\[Gamma]", "2"], " ", 
         SuperscriptBox["\[Epsilon]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Epsilon]", "-", 
           FractionBox[
            RowBox[{
             SuperscriptBox["\[Gamma]", "2"], " ", 
             SuperscriptBox["\[Epsilon]", "2"]}], 
            RowBox[{"2", "+", "\[Epsilon]"}]]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"rx", " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
            RowBox[{"rp", " ", 
             RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}], "2"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", "\[Epsilon]"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", "\[Epsilon]"}], "-", 
            FractionBox[
             RowBox[{"2", " ", 
              SuperscriptBox["\[Gamma]", "2"], " ", 
              SuperscriptBox["\[Epsilon]", "2"]}], 
             RowBox[{"2", "+", "\[Epsilon]"}]]}], ")"}], "2"]}]]}], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["d\[Gamma]", "2"], " ", 
        SuperscriptBox["\[Epsilon]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "\[Epsilon]", "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["\[Gamma]", "2"], " ", 
            SuperscriptBox["\[Epsilon]", "2"]}], 
           RowBox[{"2", "+", "\[Epsilon]"}]]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"rp", " ", 
            RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "-", 
           RowBox[{"rx", " ", 
            RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}], "2"]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "+", "\[Epsilon]"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"2", " ", "\[Epsilon]"}], "-", 
           FractionBox[
            RowBox[{"2", " ", 
             SuperscriptBox["\[Gamma]", "2"], " ", 
             SuperscriptBox["\[Epsilon]", "2"]}], 
            RowBox[{"2", "+", "\[Epsilon]"}]]}], ")"}], "2"]}]]}], ")"}]}], 
   "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.896921341563966*^9, 3.89692141261016*^9}, 
   3.896921508147398*^9, 3.8994219524214067`*^9, {3.909179454562655*^9, 
   3.909179460753175*^9}, {3.9091797109270973`*^9, 3.9091797379114532`*^9}, 
   3.909179820341875*^9},
 FontSize->24,
 CellLabel->"Out[24]=",ExpressionUUID->"f76bb3f9-c21b-43fc-a89a-609277533b23"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Fid", " ", "=", 
    RowBox[{"Exp", "[", "exponent", "]"}]}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.896921511803383*^9, 3.896921516617256*^9}, {
   3.8969215470234823`*^9, 3.8969215559880466`*^9}, {3.8969215965860167`*^9, 
   3.8969215972482443`*^9}, {3.899421957357334*^9, 3.8994219606255713`*^9}, 
   3.9091795501301613`*^9, {3.9091798123243837`*^9, 3.909179838477446*^9}},
 FontSize->24,
 CellLabel->"In[26]:=",ExpressionUUID->"91fdcca6-67e8-4e79-9dbe-aed6dddcc285"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", 
          SuperscriptBox["d\[Gamma]", "2"], " ", 
          SuperscriptBox["\[Epsilon]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[Epsilon]", "-", 
            FractionBox[
             RowBox[{
              SuperscriptBox["\[Gamma]", "2"], " ", 
              SuperscriptBox["\[Epsilon]", "2"]}], 
             RowBox[{"2", "+", "\[Epsilon]"}]]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"rx", " ", 
              RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "+", 
             RowBox[{"rp", " ", 
              RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}], "2"]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", "\[Epsilon]"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"2", " ", "\[Epsilon]"}], "-", 
             FractionBox[
              RowBox[{"2", " ", 
               SuperscriptBox["\[Gamma]", "2"], " ", 
               SuperscriptBox["\[Epsilon]", "2"]}], 
              RowBox[{"2", "+", "\[Epsilon]"}]]}], ")"}], "2"]}]]}], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["d\[Gamma]", "2"], " ", 
         SuperscriptBox["\[Epsilon]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[Epsilon]", "-", 
           FractionBox[
            RowBox[{
             SuperscriptBox["\[Gamma]", "2"], " ", 
             SuperscriptBox["\[Epsilon]", "2"]}], 
            RowBox[{"2", "+", "\[Epsilon]"}]]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"rp", " ", 
             RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "-", 
            RowBox[{"rx", " ", 
             RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ")"}], "2"]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", "\[Epsilon]"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", "\[Epsilon]"}], "-", 
            FractionBox[
             RowBox[{"2", " ", 
              SuperscriptBox["\[Gamma]", "2"], " ", 
              SuperscriptBox["\[Epsilon]", "2"]}], 
             RowBox[{"2", "+", "\[Epsilon]"}]]}], ")"}], "2"]}]]}], ")"}]}]], 
   "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.896921536871744*^9, 3.896921556427453*^9}, 
   3.896921597531678*^9, 3.8994219611566257`*^9, 3.909179551013858*^9, {
   3.909179824950967*^9, 3.909179841363163*^9}},
 FontSize->24,
 CellLabel->"Out[26]=",ExpressionUUID->"72bd7788-9319-4dce-a86d-b9ec4cd661d5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{"Fid", ",", 
      RowBox[{"{", 
       RowBox[{"d\[Gamma]", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
    "Simplify"}], "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.909179827637555*^9, 3.909179865158339*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"343f5421-d59d-46f1-9147-048eafd04632"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   InterpretationBox[
    RowBox[{"1", "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["rp", "2"], "+", 
         SuperscriptBox["rx", "2"]}], ")"}], " ", 
       SuperscriptBox["\[Epsilon]", "2"], " ", 
       SuperscriptBox["d\[Gamma]", "2"]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "\[Epsilon]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "-", 
         RowBox[{"3", " ", "\[Epsilon]"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
          SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}]}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "d\[Gamma]", "]"}], "3"],
      SeriesData[$CellContext`d\[Gamma], 0, {}, 0, 3, 1],
      Editable->False]}],
    SeriesData[$CellContext`d\[Gamma], 0, {
     1, 0, Rational[
       1, 4] ($CellContext`rp^2 + $CellContext`rx^2) \
$CellContext`\[Epsilon]^2 (2 + $CellContext`\[Epsilon])^(-1)/(-2 - 
      3 $CellContext`\[Epsilon] + (-1 + $CellContext`\[Gamma]^2) \
$CellContext`\[Epsilon]^2)}, 0, 3, 1],
    Editable->False], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.9091798534137793`*^9, 3.909179865423767*^9}},
 CellLabel->"Out[28]=",ExpressionUUID->"ec833a38-ea67-4f08-89a8-4423373786ee"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"QFIdensity", "=", 
  RowBox[{
   RowBox[{"8", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["rp", "2"], "+", 
           SuperscriptBox["rx", "2"]}], ")"}], " ", 
         SuperscriptBox["\[Epsilon]", "2"], " ", 
         SuperscriptBox["d\[Gamma]", "2"]}], 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[Epsilon]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "-", 
           RowBox[{"3", " ", "\[Epsilon]"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
            SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}]}]]}], ")"}], "/", 
     RowBox[{"d\[Gamma]", "^", "2"}]}]}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.896921601293545*^9, 3.896921618269867*^9}, {
   3.896921661576274*^9, 3.8969216640980453`*^9}, {3.8994219921056013`*^9, 
   3.8994219957362747`*^9}, 3.90917994420916*^9},
 FontSize->24,
 CellLabel->"In[30]:=",ExpressionUUID->"5973a6d5-06de-4886-804c-ff7ff38d3fb3"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["rp", "2"], "+", 
      SuperscriptBox["rx", "2"]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "2"]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "+", "\[Epsilon]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "-", 
      RowBox[{"3", " ", "\[Epsilon]"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.8969216163137693`*^9, 3.8969216185253*^9}, 
   3.896921664569162*^9, 3.899421996182228*^9, {3.9091799453190393`*^9, 
   3.9091799671506844`*^9}},
 FontSize->24,
 CellLabel->"Out[30]=",ExpressionUUID->"dfbd24e3-4e0d-48f6-a1a0-800a3b595430"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"prob", "[", 
   RowBox[{"rx_", ",", "rp_"}], "]"}], ":=", 
  FractionBox[
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["rp", "2"], "+", 
       SuperscriptBox["rx", "2"]}], 
      RowBox[{"2", "+", "\[Epsilon]"}]]}]], 
   RowBox[{"\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "\[Epsilon]"}], ")"}]}]]}]], "Input",
 CellChangeTimes->{{3.8969216738498497`*^9, 3.896921683490588*^9}},
 FontSize->24,
 CellLabel->"In[19]:=",ExpressionUUID->"fc4bb56a-4d27-4e8c-ade6-71b0c7c8877c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"prob", "[", 
     RowBox[{"rx", ",", "rp"}], "]"}], "QFIdensity"}], ",", 
   RowBox[{"{", 
    RowBox[{"rx", ",", 
     RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.896921685604485*^9, 3.8969217017773314`*^9}},
 FontSize->24,
 CellLabel->"In[20]:=",ExpressionUUID->"2f873e23-601e-47dd-b5f0-c7ee08f15939"],

Cell[BoxData[
 TemplateBox[{
   RowBox[{"-", 
     FractionBox[
      RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
           FractionBox[
            SuperscriptBox["rp", "2"], 
            RowBox[{"2", "+", "\[Epsilon]"}]]}]], " ", 
        SuperscriptBox["\[Epsilon]", "2"], " ", 
        RowBox[{"(", 
          RowBox[{"2", "+", 
            RowBox[{"2", " ", 
              SuperscriptBox["rp", "2"]}], "+", "\[Epsilon]"}], ")"}]}], 
      RowBox[{
        SqrtBox["\[Pi]"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
           RowBox[{"2", "+", "\[Epsilon]"}], ")"}], 
         RowBox[{"3", "/", "2"}]], " ", 
        RowBox[{"(", 
          RowBox[{
            RowBox[{"-", "2"}], "-", 
            RowBox[{"3", " ", "\[Epsilon]"}], "+", 
            RowBox[{
              RowBox[{"(", 
                RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
              SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}]}]]}], 
   RowBox[{
     RowBox[{"Re", "[", "\[Epsilon]", "]"}], ">", 
     RowBox[{"-", "2"}]}]},
  "ConditionalExpression"]], "Output",
 CellChangeTimes->{3.896921704845916*^9, 3.8994223733650093`*^9},
 FontSize->24,
 CellLabel->"Out[20]=",ExpressionUUID->"6ec963db-bac3-405e-8231-fe4f55d8dccf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        FractionBox[
         SuperscriptBox["rp", "2"], 
         RowBox[{"2", "+", "\[Epsilon]"}]]}]], " ", 
      SuperscriptBox["\[Epsilon]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["rp", "2"]}], "+", "\[Epsilon]"}], ")"}]}], 
     RowBox[{
      SqrtBox["\[Pi]"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "+", "\[Epsilon]"}], ")"}], 
       RowBox[{"3", "/", "2"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "-", 
        RowBox[{"3", " ", "\[Epsilon]"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
         SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}]}]]}], ",", 
   RowBox[{"{", 
    RowBox[{"rp", ",", 
     RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.896921707765069*^9, 3.896921722313002*^9}, 
   3.899422391227499*^9},
 FontSize->24,
 CellLabel->"In[21]:=",ExpressionUUID->"ea7707d0-4cec-4185-bb89-56f31d7c3e94"],

Cell[BoxData[
 TemplateBox[{
   FractionBox[
    RowBox[{"2", " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], 
    RowBox[{"2", "+", 
      RowBox[{"3", " ", "\[Epsilon]"}], "-", 
      RowBox[{
        RowBox[{"(", 
          RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Epsilon]", "2"]}]}]], 
   RowBox[{
     RowBox[{"Re", "[", "\[Epsilon]", "]"}], ">", 
     RowBox[{"-", "2"}]}]},
  "ConditionalExpression"]], "Output",
 CellChangeTimes->{3.896921724763055*^9, 3.899422394175272*^9},
 FontSize->24,
 CellLabel->"Out[21]=",ExpressionUUID->"cdad393d-951d-46d3-8290-4a41a8ef8a2b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["\[Epsilon]", "2"]}], 
   RowBox[{"2", "+", 
    RowBox[{"3", " ", "\[Epsilon]"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
     SuperscriptBox["\[Epsilon]", "2"]}]}]], "]"}]], "Input",
 CellChangeTimes->{{3.8969217291430407`*^9, 3.896921742582906*^9}, {
  3.8994224026369658`*^9, 3.899422403995867*^9}},
 FontSize->24,
 CellLabel->"In[22]:=",ExpressionUUID->"9e2b9eab-a535-4665-bece-49d18f45c8e1"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SuperscriptBox["\[Epsilon]", "2"]}], 
  RowBox[{"2", "+", 
   RowBox[{"3", " ", "\[Epsilon]"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "2"]}]}]]], "Output",
 CellChangeTimes->{3.896921743421467*^9, 3.899422404375004*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"d4508c6d-ac92-47e6-ac03-2b91684c4d47"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Now", " ", 
    RowBox[{"let", "'"}], "s", " ", "do", " ", "the", " ", "full", " ", 
    "analytical", " ", "expression"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.8969227185478897`*^9, 
  3.896922735737918*^9}},ExpressionUUID->"c5ebd84c-39d5-4cb3-82c8-\
d5396dd92356"]
},
WindowSize->{1496, 831},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.0 for Mac OS X ARM (64-bit) (December 2, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"8944d9cf-8105-4003-b7fa-419daf2b5478"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[400, 13, 146, 2, 44, "Input",ExpressionUUID->"10bd7b26-9fa5-4e07-8ea9-074827224e7d"],
Cell[CellGroupData[{
Cell[571, 19, 1210, 32, 197, "Input",ExpressionUUID->"9ec9970d-4f62-4558-b036-ecf73306581f"],
Cell[1784, 53, 352, 9, 48, "Output",ExpressionUUID->"a8062455-1795-48b5-9cf6-b1853f9d4552"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2173, 67, 409, 8, 44, "Input",ExpressionUUID->"b2680ec2-b419-4dd2-a5d4-cdcc363af923"],
Cell[2585, 77, 634, 20, 87, "Output",ExpressionUUID->"cf0b4174-e21a-486c-a3ed-f77b8cf67bc2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3256, 102, 1317, 32, 72, "Input",ExpressionUUID->"9ebb11f3-1c8b-4190-9a09-ce330b7c6f50"],
Cell[4576, 136, 788, 19, 48, "Output",ExpressionUUID->"6ad34715-3308-42e3-be48-0d891041f52d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5401, 160, 771, 21, 70, "Input",ExpressionUUID->"fef558af-3943-4cac-880c-0b823264ef2b"],
Cell[6175, 183, 445, 12, 48, "Output",ExpressionUUID->"fd114b81-69ed-44d6-ad31-1e65fed4fed8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6657, 200, 715, 20, 70, "Input",ExpressionUUID->"325298b6-b506-488d-9ed6-6a70b4688be9"],
Cell[7375, 222, 398, 11, 48, "Output",ExpressionUUID->"2d4a419d-a8ca-4e27-a0c3-c00bacf4f70a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7810, 238, 693, 16, 44, "Input",ExpressionUUID->"dcf192ed-60e0-47ad-9af8-95e561e32f99"],
Cell[8506, 256, 575, 17, 67, "Output",ExpressionUUID->"c14088aa-5850-45ea-8bc3-4059bc7d1348"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9118, 278, 472, 11, 44, "Input",ExpressionUUID->"a65fbc84-af08-48cf-9aca-097bd495d7d3"],
Cell[9593, 291, 467, 12, 48, "Output",ExpressionUUID->"642c2d1f-885a-4113-be86-8788c6cc5d2b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10097, 308, 393, 8, 44, "Input",ExpressionUUID->"6a9bef28-dbbf-4bb9-998e-8963cf238763"],
Cell[10493, 318, 1157, 31, 68, "Output",ExpressionUUID->"d36027e6-985c-42e7-adce-810d116c2400"]
}, Open  ]],
Cell[11665, 352, 253, 3, 83, "Input",ExpressionUUID->"656a201d-dd6d-42dd-98b9-7df0b83879ac"],
Cell[11921, 357, 152, 3, 30, "Input",ExpressionUUID->"dcde930b-829a-4d95-a1ad-283e1f2cbf21"],
Cell[CellGroupData[{
Cell[12098, 364, 326, 6, 44, "Input",ExpressionUUID->"487a0e16-3352-4b76-9670-367cc14577ce"],
Cell[12427, 372, 629, 19, 48, "Output",ExpressionUUID->"7577d5fd-926a-4d05-b4c1-ba2329515695"]
}, Open  ]],
Cell[13071, 394, 154, 3, 30, InheritFromParent,ExpressionUUID->"171c07e5-644d-4836-aff3-a21532f16e8f"],
Cell[CellGroupData[{
Cell[13250, 401, 864, 24, 89, "Input",ExpressionUUID->"5f819f4b-9a3d-4e02-8b9f-6e056473f5df"],
Cell[14117, 427, 211, 4, 48, "Output",ExpressionUUID->"5bccd585-6c58-47ec-b6d9-371782849494"]
}, Open  ]],
Cell[14343, 434, 3627, 88, 316, "Input",ExpressionUUID->"fcb2bb53-5a90-44a6-8bd6-fba1490fa66f"],
Cell[CellGroupData[{
Cell[17995, 526, 443, 12, 83, "Input",ExpressionUUID->"894f6dfe-15df-4354-b1fe-383a7dc8c8cc"],
Cell[18441, 540, 1085, 27, 68, "Output",ExpressionUUID->"8582440a-f30f-4f4d-8918-35a8705083e3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19563, 572, 577, 16, 44, "Input",ExpressionUUID->"41634e22-889c-4913-9a6a-31c73ae5970c"],
Cell[20143, 590, 1356, 37, 68, "Output",ExpressionUUID->"d83f2f17-3ab4-4c55-a0ea-79699d02d6ca"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21536, 632, 385, 8, 44, "Input",ExpressionUUID->"b4417f84-53f2-4f00-ad21-bede19c1d951"],
Cell[21924, 642, 1080, 29, 68, "Output",ExpressionUUID->"5be88e2f-5129-48e3-b846-2c50f523f9fe"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23041, 676, 1135, 31, 115, "Input",ExpressionUUID->"64e9625f-71bb-4906-b828-77f9c8b054be"],
Cell[24179, 709, 1045, 29, 68, "Output",ExpressionUUID->"0cd2e61b-c112-45c3-842d-265630f07aa0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25261, 743, 436, 9, 44, "Input",ExpressionUUID->"18ab8f48-bfca-4f57-9f26-a4665e57ec78"],
Cell[25700, 754, 1011, 29, 72, "Output",ExpressionUUID->"3a208be4-65cc-4fa9-89b8-ccb55086ba16"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26748, 788, 399, 10, 61, "Input",ExpressionUUID->"1256940c-ea3c-4e98-a7ac-c6d4fb610a50"],
Cell[27150, 800, 923, 26, 53, "Output",ExpressionUUID->"27491243-293a-4072-a8bb-3aa04b426363"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28110, 831, 790, 19, 44, "Input",ExpressionUUID->"fe848add-51b8-45c5-8fa8-b0ebe4a1459c"],
Cell[28903, 852, 2847, 76, 115, "Output",ExpressionUUID->"f76bb3f9-c21b-43fc-a89a-609277533b23"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31787, 933, 564, 11, 121, "Input",ExpressionUUID->"91fdcca6-67e8-4e79-9dbe-aed6dddcc285"],
Cell[32354, 946, 2900, 76, 97, "Output",ExpressionUUID->"72bd7788-9319-4dce-a86d-b9ec4cd661d5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35291, 1027, 439, 10, 94, "Input",ExpressionUUID->"343f5421-d59d-46f1-9147-048eafd04632"],
Cell[35733, 1039, 1462, 39, 61, "Output",ExpressionUUID->"ec833a38-ea67-4f08-89a8-4423373786ee"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37232, 1083, 1238, 33, 92, "Input",ExpressionUUID->"5973a6d5-06de-4886-804c-ff7ff38d3fb3"],
Cell[38473, 1118, 894, 26, 119, "Output",ExpressionUUID->"dfbd24e3-4e0d-48f6-a1a0-800a3b595430"]
}, Open  ]],
Cell[39382, 1147, 586, 17, 89, "Input",ExpressionUUID->"fc4bb56a-4d27-4e8c-ade6-71b0c7c8877c"],
Cell[CellGroupData[{
Cell[39993, 1168, 431, 11, 44, "Input",ExpressionUUID->"2f873e23-601e-47dd-b5f0-c7ee08f15939"],
Cell[40427, 1181, 1328, 37, 110, "Output",ExpressionUUID->"6ec963db-bac3-405e-8231-fe4f55d8dccf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41792, 1223, 1281, 38, 106, "Input",ExpressionUUID->"ea7707d0-4cec-4185-bb89-56f31d7c3e94"],
Cell[43076, 1263, 671, 19, 94, "Output",ExpressionUUID->"cdad393d-951d-46d3-8290-4a41a8ef8a2b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43784, 1287, 595, 16, 87, "Input",ExpressionUUID->"9e2b9eab-a535-4665-bece-49d18f45c8e1"],
Cell[44382, 1305, 481, 13, 59, "Output",ExpressionUUID->"d4508c6d-ac92-47e6-ac03-2b91684c4d47"]
}, Open  ]],
Cell[44878, 1321, 370, 8, 73, "Input",ExpressionUUID->"c5ebd84c-39d5-4cb3-82c8-d5396dd92356"]
}
]
*)



==> anc/outcome_and_displacements_phi.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[     54679,       1564]
NotebookOptionsPosition[     47998,       1437]
NotebookOutlinePosition[     48397,       1453]
CellTagsIndexPosition[     48354,       1450]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}]], "Input",
 FontSize->24,ExpressionUUID->"10bd7b26-9fa5-4e07-8ea9-074827224e7d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"SetReal", "[", "x___", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "protectstuff", "}"}], ",", 
     RowBox[{
      RowBox[{"protectstuff", "=", 
       RowBox[{"Unprotect", "[", "Conjugate", "]"}]}], ";", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Conjugate", "[", "#", "]"}], ":=", "#"}], ")"}], "&"}], "/@", 
       RowBox[{"{", "x", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Protect", "/@", "protectstuff"}], ";"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"SetReal", "[", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"$Assumptions", " ", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"c", ">", "0"}], ",", 
    RowBox[{"s", ">", "0"}], ",", 
    RowBox[{"\[Epsilon]", ">", "0"}]}], "}"}]}]}], "Input",
 CellChangeTimes->{
  3.776772229937254*^9, {3.863228539572365*^9, 3.86322860716201*^9}, 
   3.896831589716567*^9, {3.896831662001165*^9, 3.896831669079261*^9}, {
   3.896836633030513*^9, 3.8968366740542917`*^9}, {3.8969043091542587`*^9, 
   3.896904312204624*^9}},
 FontSize->24,
 CellLabel->"In[39]:=",ExpressionUUID->"9ec9970d-4f62-4558-b036-ecf73306581f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c", ">", "0"}], ",", 
   RowBox[{"s", ">", "0"}], ",", 
   RowBox[{"\[Epsilon]", ">", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.896836645125737*^9, 3.8968366745834513`*^9}, 
   3.896904312826157*^9},
 FontSize->24,
 CellLabel->"Out[41]=",ExpressionUUID->"a8062455-1795-48b5-9cf6-b1853f9d4552"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"IdentityMatrix", "[", "2", "]"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{
  3.776772229937254*^9, {3.863228539572365*^9, 3.86322860716201*^9}, 
   3.896831589716567*^9, {3.896831662001165*^9, 3.896831669079261*^9}, {
   3.8968317878136187`*^9, 3.8968318006913433`*^9}},
 FontSize->24,
 CellLabel->"In[1]:=",ExpressionUUID->"b2680ec2-b419-4dd2-a5d4-cdcc363af923"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0"},
     {"0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.896831801022614*^9},
 FontSize->24,
 CellLabel->
  "Out[1]//MatrixForm=",ExpressionUUID->"cf0b4174-e21a-486c-a3ed-\
f77b8cf67bc2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Sigma]ab", " ", "=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{"\[Gamma]", " ", "\[Epsilon]", " ", 
        RowBox[{"Cos", "[", "\[Phi]", "]"}]}], 
       RowBox[{
        RowBox[{"-", "\[Gamma]"}], " ", "\[Epsilon]", " ", 
        RowBox[{"Sin", "[", "\[Phi]", "]"}]}]},
      {
       RowBox[{"\[Gamma]", " ", "\[Epsilon]", " ", 
        RowBox[{"Sin", "[", "\[Phi]", "]"}]}], 
       RowBox[{"\[Gamma]", " ", "\[Epsilon]", " ", 
        RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input",
 CellChangeTimes->{
  3.776772229937254*^9, {3.863228539572365*^9, 3.86322860716201*^9}, 
   3.896831589716567*^9, {3.896831662001165*^9, 3.896831669079261*^9}, 
   3.8968317878136187`*^9, {3.896831875074625*^9, 3.896831897930353*^9}, {
   3.896831976543415*^9, 3.8968320114654493`*^9}},
 FontSize->24,
 CellLabel->"In[2]:=",ExpressionUUID->"9ebb11f3-1c8b-4190-9a09-ce330b7c6f50"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Gamma]", " ", "\[Epsilon]", " ", 
      RowBox[{"Cos", "[", "\[Phi]", "]"}]}], ",", 
     RowBox[{
      RowBox[{"-", "\[Gamma]"}], " ", "\[Epsilon]", " ", 
      RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Gamma]", " ", "\[Epsilon]", " ", 
      RowBox[{"Sin", "[", "\[Phi]", "]"}]}], ",", 
     RowBox[{"\[Gamma]", " ", "\[Epsilon]", " ", 
      RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8968320032452917`*^9, 3.896832012491707*^9}, 
   3.896920011217094*^9},
 FontSize->24,
 CellLabel->"Out[2]=",ExpressionUUID->"fdb581aa-e8c2-49e9-80ad-0b86ecf7c94f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Sigma]b", " ", "=", " ", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       RowBox[{"\[Epsilon]", "+", "1"}], "0"},
      {"0", 
       RowBox[{"\[Epsilon]", "+", "1"}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input",
 CellChangeTimes->{{3.896832006513733*^9, 3.8968320306460323`*^9}},
 FontSize->24,
 CellLabel->"In[3]:=",ExpressionUUID->"fef558af-3943-4cac-880c-0b823264ef2b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "+", "\[Epsilon]"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"1", "+", "\[Epsilon]"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.896832031398794*^9, 3.896920012391192*^9},
 FontSize->24,
 CellLabel->"Out[3]=",ExpressionUUID->"8dc4f5b4-6c94-4450-adb9-1f921cd98268"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Sigma]z", " ", "=", 
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"1", "0"},
      {"0", 
       RowBox[{"-", "1"}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]]}]], "Input",
 CellChangeTimes->{{3.896832704443314*^9, 3.8968327140282784`*^9}},
 FontSize->24,
 CellLabel->"In[4]:=",ExpressionUUID->"325298b6-b506-488d-9ed6-6a70b4688be9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "1"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.896832905610347*^9, 3.8969200136623583`*^9},
 FontSize->24,
 CellLabel->"Out[4]=",ExpressionUUID->"90ee769a-f4ed-46d6-a425-81e8d9438826"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalSigma]12inv", " ", "=", 
  RowBox[{"(", " ", 
   RowBox[{
    RowBox[{"-", "\[Sigma]z"}], 
    RowBox[{"(", " ", 
     RowBox[{"Inverse", "[", 
      RowBox[{
       RowBox[{"c", "  ", 
        RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "+", 
       RowBox[{"\[Sigma]z", ".", "\[Sigma]b", ".", "\[Sigma]z"}]}], "]"}], 
     ")"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.896832911802013*^9, 3.8968329625164213`*^9}, {
  3.8968329962947483`*^9, 3.896833000028167*^9}, {3.896833071458267*^9, 
  3.896833091087388*^9}, {3.896833127641499*^9, 3.896833162401332*^9}},
 FontSize->24,
 CellLabel->"In[5]:=",ExpressionUUID->"dcf192ed-60e0-47ad-9af8-95e561e32f99"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]]}], ",", "0"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["1", 
      RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]]}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.8968331328019342`*^9, 3.8968331631976147`*^9}, 
   3.8969200144127817`*^9},
 FontSize->24,
 CellLabel->"Out[5]=",ExpressionUUID->"b1d63acd-ef09-48dd-90a8-f14acf5f37ab"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalSigma]22inv", " ", "=", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"c", " ", 
     RowBox[{"IdentityMatrix", "[", "2", "]"}]}], " ", "+", 
    RowBox[{"\[Sigma]z", ".", "\[Sigma]b", ".", "\[Sigma]z"}]}], 
   ")"}]}]], "Input",
 CellChangeTimes->{{3.8968331643670473`*^9, 3.896833166626007*^9}, {
  3.896833446667583*^9, 3.896833466760994*^9}},
 FontSize->24,
 CellLabel->"In[6]:=",ExpressionUUID->"a65fbc84-af08-48cf-9aca-097bd495d7d3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.896833467239201*^9, 3.896920015648518*^9},
 FontSize->24,
 CellLabel->"Out[6]=",ExpressionUUID->"579a2102-af88-4f7c-babd-6b55d64ea12e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rApre", "=", 
  RowBox[{"\[Sigma]ab", ".", "\[CapitalSigma]12inv"}]}]], "Input",
 CellChangeTimes->{
  3.896833480502743*^9, {3.89683351180188*^9, 3.8968335196189404`*^9}, {
   3.8968335594002247`*^9, 3.896833560974155*^9}, {3.8969047683729973`*^9, 
   3.896904782978931*^9}},
 FontSize->24,
 CellLabel->"In[7]:=",ExpressionUUID->"6a9bef28-dbbf-4bb9-998e-8963cf238763"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[Gamma]", " ", "\[Epsilon]", " ", 
        RowBox[{"Cos", "[", "\[Phi]", "]"}]}], 
       RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[Gamma]", " ", "\[Epsilon]", " ", 
        RowBox[{"Sin", "[", "\[Phi]", "]"}]}], 
       RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[Gamma]", " ", "\[Epsilon]", " ", 
        RowBox[{"Sin", "[", "\[Phi]", "]"}]}], 
       RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]]}], ",", 
     FractionBox[
      RowBox[{"\[Gamma]", " ", "\[Epsilon]", " ", 
       RowBox[{"Cos", "[", "\[Phi]", "]"}]}], 
      RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]]}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{3.896833519960685*^9, 3.8968335613618383`*^9, 
  3.896904783569273*^9, 3.8969200166241007`*^9},
 FontSize->24,
 CellLabel->"Out[7]=",ExpressionUUID->"26629e4f-6fe5-442b-ad3c-318580beaf54"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"rApre", "/.", 
   RowBox[{"c", "->", "1"}]}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.896904786219692*^9, 3.896904791023911*^9}, {
  3.896906556007564*^9, 3.896906580887959*^9}},
 FontSize->24,
 CellLabel->"In[51]:=",ExpressionUUID->"656a201d-dd6d-42dd-98b9-7df0b83879ac"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[Gamma]", " ", "\[Epsilon]", " ", 
        RowBox[{"Cos", "[", "\[Phi]", "]"}]}], 
       RowBox[{"2", "+", "\[Epsilon]"}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[Gamma]", " ", "\[Epsilon]", " ", 
        RowBox[{"Sin", "[", "\[Phi]", "]"}]}], 
       RowBox[{"2", "+", "\[Epsilon]"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[Gamma]", " ", "\[Epsilon]", " ", 
        RowBox[{"Sin", "[", "\[Phi]", "]"}]}], 
       RowBox[{"2", "+", "\[Epsilon]"}]]}], ",", 
     FractionBox[
      RowBox[{"\[Gamma]", " ", "\[Epsilon]", " ", 
       RowBox[{"Cos", "[", "\[Phi]", "]"}]}], 
      RowBox[{"2", "+", "\[Epsilon]"}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.896906581304494*^9},
 FontSize->24,
 CellLabel->"Out[51]=",ExpressionUUID->"b6b65ec7-f2c5-4896-ae8b-3f07b79025a6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"rApre", ".", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "rx", "}"}], ",", 
       RowBox[{"{", "rp", "}"}]}], "}"}]}], "/.", 
    RowBox[{"c", "->", "1"}]}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.896904786219692*^9, 3.896904791023911*^9}, {
  3.896906556007564*^9, 3.896906577801229*^9}},
 FontSize->24,ExpressionUUID->"760decd0-cb4d-48b2-a86d-43f7859d929c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"rx", " ", "\[Gamma]", " ", "\[Epsilon]", " ", 
        RowBox[{"Cos", "[", "\[Phi]", "]"}]}], 
       RowBox[{"2", "+", "\[Epsilon]"}]]}], "-", 
     FractionBox[
      RowBox[{"rp", " ", "\[Gamma]", " ", "\[Epsilon]", " ", 
       RowBox[{"Sin", "[", "\[Phi]", "]"}]}], 
      RowBox[{"2", "+", "\[Epsilon]"}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"rp", " ", "\[Gamma]", " ", "\[Epsilon]", " ", 
       RowBox[{"Cos", "[", "\[Phi]", "]"}]}], 
      RowBox[{"2", "+", "\[Epsilon]"}]], "-", 
     FractionBox[
      RowBox[{"rx", " ", "\[Gamma]", " ", "\[Epsilon]", " ", 
       RowBox[{"Sin", "[", "\[Phi]", "]"}]}], 
      RowBox[{"2", "+", "\[Epsilon]"}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.896904791461475*^9, 3.896906566339435*^9},
 FontSize->24,
 CellLabel->"Out[50]=",ExpressionUUID->"dcde930b-829a-4d95-a1ad-283e1f2cbf21"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.8969194338746443`*^9, 3.896919434037765*^9}},
 FontSize->24,ExpressionUUID->"32a5c454-5f11-4d58-853c-73a7947bb13f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"s", " ", "\[Sigma]z", " ", "\[CapitalSigma]22inv"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.896833524261838*^9, 3.896833565258441*^9}},
 FontSize->24,
 CellLabel->"In[14]:=",ExpressionUUID->"487a0e16-3352-4b76-9670-367cc14577ce"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"s", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}]}], "0"},
     {"0", 
      RowBox[{
       RowBox[{"-", "s"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.896833538505097*^9, 3.896833565623076*^9}},
 FontSize->24,
 CellLabel->
  "Out[14]//MatrixForm=",ExpressionUUID->"0ec36761-fb1c-4e60-b8b2-\
5851d44d983d"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.89683536785598*^9, 3.896835368974709*^9}, {
  3.896835445366596*^9, 3.8968354459810762`*^9}},
 FontSize->24,ExpressionUUID->"dc54c70e-2cc3-42c4-9faf-7563aff94977"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Exp", "[", 
    RowBox[{"-", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"rx", ",", "rp"}], "}"}], "}"}], ".", 
      RowBox[{"Inverse", "[", 
       RowBox[{
        RowBox[{"c", " ", 
         RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "+", "\[Sigma]b"}], 
       "]"}], ".", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "rx", "}"}], ",", 
        RowBox[{"{", "rp", "}"}]}], "}"}]}]}], "]"}], "/", 
   RowBox[{"(", 
    RowBox[{"Pi", " ", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"Det", "[", 
       RowBox[{
        RowBox[{"c", " ", 
         RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "+", "\[Sigma]b"}], 
       "]"}], "]"}]}], ")"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.896836522253786*^9, 3.896836611680374*^9}, {
  3.8968366564551687`*^9, 3.896836684977755*^9}, {3.896837302560338*^9, 
  3.89683730779687*^9}, {3.896904517730837*^9, 3.896904517892085*^9}},
 FontSize->24,
 CellLabel->"In[43]:=",ExpressionUUID->"0eb4685b-14c1-4083-81ad-ba1a7b71e7fb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   FractionBox[
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["rp", "2"], "+", 
        SuperscriptBox["rx", "2"]}], 
       RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]]}]], 
    RowBox[{"\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "c", "+", "\[Epsilon]"}], ")"}]}]], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.896836569353022*^9, 3.896836576972707*^9}, {
   3.896836608410475*^9, 3.8968366853421583`*^9}, 3.8968373082419167`*^9, 
   3.8969045184401007`*^9},
 FontSize->24,
 CellLabel->"Out[43]=",ExpressionUUID->"dbc4cf6b-feb4-4d3e-9b46-36082ef7f1ea"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.896836573256631*^9, 3.896836574158852*^9}},
 FontSize->24,ExpressionUUID->"408085a1-3aa2-43ea-a6fb-d35c8dd99f2a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Out", "[", "43", "]"}], "/.", 
  RowBox[{"c", "->", "1"}]}]], "Input",
 CellChangeTimes->{{3.8969041503135777`*^9, 3.896904155731168*^9}, {
  3.896904523546645*^9, 3.896904523646675*^9}},
 FontSize->24,
 CellLabel->"In[44]:=",ExpressionUUID->"a4f6899f-0c57-43a7-8f37-99471702b637"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   FractionBox[
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["rp", "2"], "+", 
        SuperscriptBox["rx", "2"]}], 
       RowBox[{"2", "+", "\[Epsilon]"}]]}]], 
    RowBox[{"\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "\[Epsilon]"}], ")"}]}]], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.896904156134501*^9, 3.896904524359682*^9},
 FontSize->24,
 CellLabel->"Out[44]=",ExpressionUUID->"171c07e5-644d-4836-aff3-a21532f16e8f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   FractionBox[
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["rp", "2"], "+", 
        SuperscriptBox["rx", "2"]}], 
       RowBox[{"2", "+", "\[Epsilon]"}]]}]], 
    RowBox[{"\[Pi]", 
     RowBox[{"(", 
      RowBox[{"2", "+", "\[Epsilon]"}], ")"}]}]], ",", 
   RowBox[{"{", 
    RowBox[{"rp", ",", 
     RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"rx", ",", 
     RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8969041650946712`*^9, 3.89690418057821*^9}, {
  3.896904301666201*^9, 3.896904306060039*^9}, {3.896904530146044*^9, 
  3.89690453138183*^9}},
 FontSize->24,
 CellLabel->"In[45]:=",ExpressionUUID->"5f819f4b-9a3d-4e02-8b9f-6e056473f5df"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.896904189030573*^9, 3.896904315987903*^9, 
  3.896904532042741*^9},
 FontSize->24,
 CellLabel->"Out[45]=",ExpressionUUID->"5bccd585-6c58-47ec-b6d9-371782849494"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"firstteleporter", "[", 
     RowBox[{
     "\[Epsilon]_", ",", "\[Gamma]_", ",", "\[Phi]_", ",", "s_", ",", "c_"}], 
     "]"}], ":=", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{"1", "+", "\[Epsilon]", "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["\[Gamma]", "2"], " ", 
            SuperscriptBox["\[Epsilon]", "2"]}], 
           RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]]}], "0", 
         FractionBox[
          RowBox[{"s", " ", "\[Gamma]", " ", "\[Epsilon]", " ", 
           RowBox[{"Cos", "[", "\[Phi]", "]"}]}], 
          RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]], 
         RowBox[{"-", 
          FractionBox[
           RowBox[{"s", " ", "\[Gamma]", " ", "\[Epsilon]", " ", 
            RowBox[{"Sin", "[", "\[Phi]", "]"}]}], 
           RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]]}]},
        {"0", 
         RowBox[{"1", "+", "\[Epsilon]", "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["\[Gamma]", "2"], " ", 
            SuperscriptBox["\[Epsilon]", "2"]}], 
           RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]]}], 
         FractionBox[
          RowBox[{"s", " ", "\[Gamma]", " ", "\[Epsilon]", " ", 
           RowBox[{"Sin", "[", "\[Phi]", "]"}]}], 
          RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]], 
         FractionBox[
          RowBox[{"s", " ", "\[Gamma]", " ", "\[Epsilon]", " ", 
           RowBox[{"Cos", "[", "\[Phi]", "]"}]}], 
          RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]]},
        {
         FractionBox[
          RowBox[{"s", " ", "\[Gamma]", " ", "\[Epsilon]", " ", 
           RowBox[{"Cos", "[", "\[Phi]", "]"}]}], 
          RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]], 
         FractionBox[
          RowBox[{"s", " ", "\[Gamma]", " ", "\[Epsilon]", " ", 
           RowBox[{"Sin", "[", "\[Phi]", "]"}]}], 
          RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]], 
         RowBox[{"c", "-", 
          FractionBox[
           SuperscriptBox["s", "2"], 
           RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]]}], "0"},
        {
         RowBox[{"-", 
          FractionBox[
           RowBox[{"s", " ", "\[Gamma]", " ", "\[Epsilon]", " ", 
            RowBox[{"Sin", "[", "\[Phi]", "]"}]}], 
           RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]]}], 
         FractionBox[
          RowBox[{"s", " ", "\[Gamma]", " ", "\[Epsilon]", " ", 
           RowBox[{"Cos", "[", "\[Phi]", "]"}]}], 
          RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]], "0", 
         RowBox[{"c", "-", 
          FractionBox[
           SuperscriptBox["s", "2"], 
           RowBox[{"1", "+", "c", "+", "\[Epsilon]"}]]}]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Let", "'"}], "s", " ", "calculate", " ", "analytically", " ", 
     "the", " ", "fidelity", " ", "of", " ", "something", " ", "that", " ", 
     "has", " ", "just", " ", "a", " ", "displacement"}], "*)"}]}]}]], "Input",\

 CellChangeTimes->{{3.896919659673883*^9, 3.89691968053895*^9}, 
   3.8969200463558903`*^9},
 FontSize->24,
 CellLabel->"In[12]:=",ExpressionUUID->"fcb2bb53-5a90-44a6-8bd6-fba1490fa66f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"d1", " ", "=", 
   RowBox[{
    RowBox[{"rApre", ".", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "rx", "}"}], ",", 
       RowBox[{"{", "rp", "}"}]}], "}"}]}], "/.", 
    RowBox[{"c", "->", "1"}]}]}]}]], "Input",
 CellChangeTimes->{{3.896920469492239*^9, 3.8969204698663816`*^9}},
 FontSize->24,
 CellLabel->"In[9]:=",ExpressionUUID->"894f6dfe-15df-4354-b1fe-383a7dc8c8cc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"rx", " ", "\[Gamma]", " ", "\[Epsilon]", " ", 
        RowBox[{"Cos", "[", "\[Phi]", "]"}]}], 
       RowBox[{"2", "+", "\[Epsilon]"}]]}], "-", 
     FractionBox[
      RowBox[{"rp", " ", "\[Gamma]", " ", "\[Epsilon]", " ", 
       RowBox[{"Sin", "[", "\[Phi]", "]"}]}], 
      RowBox[{"2", "+", "\[Epsilon]"}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"rp", " ", "\[Gamma]", " ", "\[Epsilon]", " ", 
       RowBox[{"Cos", "[", "\[Phi]", "]"}]}], 
      RowBox[{"2", "+", "\[Epsilon]"}]], "-", 
     FractionBox[
      RowBox[{"rx", " ", "\[Gamma]", " ", "\[Epsilon]", " ", 
       RowBox[{"Sin", "[", "\[Phi]", "]"}]}], 
      RowBox[{"2", "+", "\[Epsilon]"}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8969200060614433`*^9, 3.896920020461012*^9}, 
   3.8969204707654057`*^9},
 FontSize->24,
 CellLabel->"Out[9]=",ExpressionUUID->"fe160b53-1f7a-4afa-9d8c-a8eba96723af"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"d2", " ", "=", 
  RowBox[{
   RowBox[{"rApre", ".", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", "rx", "}"}], ",", 
      RowBox[{"{", "rp", "}"}]}], "}"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"c", "->", "1"}], ",", 
     RowBox[{"\[Phi]", "->", 
      RowBox[{"\[Phi]", "+", "d\[Phi]"}]}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.896920471270629*^9, 3.8969204871731567`*^9}},
 FontSize->24,
 CellLabel->"In[10]:=",ExpressionUUID->"41634e22-889c-4913-9a6a-31c73ae5970c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"rx", " ", "\[Gamma]", " ", "\[Epsilon]", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"d\[Phi]", "+", "\[Phi]"}], "]"}]}], 
       RowBox[{"2", "+", "\[Epsilon]"}]]}], "-", 
     FractionBox[
      RowBox[{"rp", " ", "\[Gamma]", " ", "\[Epsilon]", " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"d\[Phi]", "+", "\[Phi]"}], "]"}]}], 
      RowBox[{"2", "+", "\[Epsilon]"}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"rp", " ", "\[Gamma]", " ", "\[Epsilon]", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"d\[Phi]", "+", "\[Phi]"}], "]"}]}], 
      RowBox[{"2", "+", "\[Epsilon]"}]], "-", 
     FractionBox[
      RowBox[{"rx", " ", "\[Gamma]", " ", "\[Epsilon]", " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"d\[Phi]", "+", "\[Phi]"}], "]"}]}], 
      RowBox[{"2", "+", "\[Epsilon]"}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.896920487634316*^9},
 FontSize->24,
 CellLabel->"Out[10]=",ExpressionUUID->"81b5ff40-c97d-4e5d-ad2e-930921d25483"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Delta]\[Mu]", " ", "=", 
  RowBox[{
   RowBox[{"d2", "-", "d1"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.896920489818193*^9, 3.896920493984087*^9}, {
  3.8969209423904343`*^9, 3.8969209484729853`*^9}, {3.896921391691586*^9, 
  3.896921392460312*^9}},
 FontSize->24,
 CellLabel->"In[21]:=",ExpressionUUID->"b4417f84-53f2-4f00-ad21-bede19c1d951"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    FractionBox[
     RowBox[{"2", " ", "\[Gamma]", " ", "\[Epsilon]", " ", 
      RowBox[{"Sin", "[", 
       FractionBox["d\[Phi]", "2"], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "rp"}], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           FractionBox["d\[Phi]", "2"], "+", "\[Phi]"}], "]"}]}], "+", 
        RowBox[{"rx", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox["d\[Phi]", "2"], "+", "\[Phi]"}], "]"}]}]}], ")"}]}], 
     RowBox[{"2", "+", "\[Epsilon]"}]], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", "\[Gamma]", " ", "\[Epsilon]", " ", 
       RowBox[{"Sin", "[", 
        FractionBox["d\[Phi]", "2"], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"rx", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{
            FractionBox["d\[Phi]", "2"], "+", "\[Phi]"}], "]"}]}], "+", 
         RowBox[{"rp", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            FractionBox["d\[Phi]", "2"], "+", "\[Phi]"}], "]"}]}]}], ")"}]}], 
      
      RowBox[{"2", "+", "\[Epsilon]"}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.896920494359149*^9, 3.896920949035122*^9, {3.89692138963503*^9, 
   3.896921392784959*^9}},
 FontSize->24,
 CellLabel->"Out[21]=",ExpressionUUID->"7ab5dd48-c6e8-48d9-b2ca-97ceee931cea"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"rAC", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      FractionBox[
       RowBox[{"2", " ", "\[Gamma]", " ", "\[Epsilon]", " ", 
        RowBox[{"Sin", "[", 
         FractionBox["d\[Phi]", "2"], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "rp"}], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{
             FractionBox["d\[Phi]", "2"], "+", "\[Phi]"}], "]"}]}], "+", 
          RowBox[{"rx", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{
             FractionBox["d\[Phi]", "2"], "+", "\[Phi]"}], "]"}]}]}], ")"}]}], 
       RowBox[{"2", "+", "\[Epsilon]"}]], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "\[Gamma]", " ", "\[Epsilon]", " ", 
         RowBox[{"Sin", "[", 
          FractionBox["d\[Phi]", "2"], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"rx", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{
              FractionBox["d\[Phi]", "2"], "+", "\[Phi]"}], "]"}]}], "+", 
           RowBox[{"rp", " ", 
            RowBox[{"Sin", "[", 
             RowBox[{
              FractionBox["d\[Phi]", "2"], "+", "\[Phi]"}], "]"}]}]}], 
          ")"}]}], 
        RowBox[{"2", "+", "\[Epsilon]"}]]}], "}"}], ",", 
     RowBox[{"{", "0", "}"}], ",", 
     RowBox[{"{", "0", "}"}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.896921489299243*^9, 3.8969215014390583`*^9}},
 FontSize->24,
 CellLabel->"In[25]:=",ExpressionUUID->"64e9625f-71bb-4906-b828-77f9c8b054be"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    FractionBox[
     RowBox[{"2", " ", "\[Gamma]", " ", "\[Epsilon]", " ", 
      RowBox[{"Sin", "[", 
       FractionBox["d\[Phi]", "2"], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "rp"}], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           FractionBox["d\[Phi]", "2"], "+", "\[Phi]"}], "]"}]}], "+", 
        RowBox[{"rx", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           FractionBox["d\[Phi]", "2"], "+", "\[Phi]"}], "]"}]}]}], ")"}]}], 
     RowBox[{"2", "+", "\[Epsilon]"}]], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", "\[Gamma]", " ", "\[Epsilon]", " ", 
       RowBox[{"Sin", "[", 
        FractionBox["d\[Phi]", "2"], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"rx", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{
            FractionBox["d\[Phi]", "2"], "+", "\[Phi]"}], "]"}]}], "+", 
         RowBox[{"rp", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            FractionBox["d\[Phi]", "2"], "+", "\[Phi]"}], "]"}]}]}], ")"}]}], 
      
      RowBox[{"2", "+", "\[Epsilon]"}]]}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8969215020329237`*^9},
 FontSize->24,
 CellLabel->"Out[25]=",ExpressionUUID->"ea319563-28ba-4b2d-97b9-c0ffc0c87608"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"V1", "=", 
  RowBox[{"firstteleporter", "[", 
   RowBox[{"\[Epsilon]", ",", "\[Gamma]", ",", "\[Phi]", ",", "0", ",", "1"}],
    "]"}]}]], "Input",
 CellChangeTimes->{{3.8969205073649406`*^9, 3.896920508259885*^9}, {
  3.8969206947544394`*^9, 3.8969206994850063`*^9}, {3.89692088352701*^9, 
  3.8969208852888536`*^9}},
 FontSize->24,
 CellLabel->"In[13]:=",ExpressionUUID->"18ab8f48-bfca-4f57-9f26-a4665e57ec78"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "+", "\[Epsilon]", "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Gamma]", "2"], " ", 
        SuperscriptBox["\[Epsilon]", "2"]}], 
       RowBox[{"2", "+", "\[Epsilon]"}]]}], ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"1", "+", "\[Epsilon]", "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Gamma]", "2"], " ", 
        SuperscriptBox["\[Epsilon]", "2"]}], 
       RowBox[{"2", "+", "\[Epsilon]"}]]}], ",", "0", ",", "0"}], "}"}], ",", 
   
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.896920885527022*^9},
 FontSize->24,
 CellLabel->"Out[13]=",ExpressionUUID->"46a4ff54-8b20-41cb-be5b-1a3ba85d8d52"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"-", "1"}], "/", "4"}], " ", 
   RowBox[{
    RowBox[{"Transpose", "[", "rAC", "]"}], ".", 
    RowBox[{"MatrixPower", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"V1", "+", "V1"}], ")"}], "/", "2"}], ",", 
      RowBox[{"-", "1"}]}], "]"}], ".", "rAC"}]}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.896920952029675*^9, 3.896920967381865*^9}, {
  3.8969210767942343`*^9, 3.896921109695673*^9}, {3.8969213372780943`*^9, 
  3.896921412315051*^9}, {3.896921506256819*^9, 3.8969215078295794`*^9}},
 FontSize->24,
 CellLabel->"In[26]:=",ExpressionUUID->"fe848add-51b8-45c5-8fa8-b0ebe4a1459c"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"16", " ", 
            SuperscriptBox["\[Gamma]", "2"], " ", 
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Epsilon]", "-", 
              FractionBox[
               RowBox[{
                SuperscriptBox["\[Gamma]", "2"], " ", 
                SuperscriptBox["\[Epsilon]", "2"]}], 
               RowBox[{"2", "+", "\[Epsilon]"}]]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", 
              FractionBox["d\[Phi]", "2"], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"rx", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{
                  FractionBox["d\[Phi]", "2"], "+", "\[Phi]"}], "]"}]}], "+", 
               
               RowBox[{"rp", " ", 
                RowBox[{"Sin", "[", 
                 RowBox[{
                  FractionBox["d\[Phi]", "2"], "+", "\[Phi]"}], "]"}]}]}], 
              ")"}], "2"]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "+", "\[Epsilon]"}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"2", " ", "\[Epsilon]"}], "-", 
               FractionBox[
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Gamma]", "2"], " ", 
                 SuperscriptBox["\[Epsilon]", "2"]}], 
                RowBox[{"2", "+", "\[Epsilon]"}]]}], ")"}], "2"]}]]}], "-", 
         FractionBox[
          RowBox[{"16", " ", 
           SuperscriptBox["\[Gamma]", "2"], " ", 
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Epsilon]", "-", 
             FractionBox[
              RowBox[{
               SuperscriptBox["\[Gamma]", "2"], " ", 
               SuperscriptBox["\[Epsilon]", "2"]}], 
              RowBox[{"2", "+", "\[Epsilon]"}]]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", 
             FractionBox["d\[Phi]", "2"], "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "rp"}], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{
                 FractionBox["d\[Phi]", "2"], "+", "\[Phi]"}], "]"}]}], "+", 
              RowBox[{"rx", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{
                 FractionBox["d\[Phi]", "2"], "+", "\[Phi]"}], "]"}]}]}], 
             ")"}], "2"]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", "\[Epsilon]"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"2", " ", "\[Epsilon]"}], "-", 
              FractionBox[
               RowBox[{"2", " ", 
                SuperscriptBox["\[Gamma]", "2"], " ", 
                SuperscriptBox["\[Epsilon]", "2"]}], 
               RowBox[{"2", "+", "\[Epsilon]"}]]}], ")"}], "2"]}]]}], 
        ")"}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.896921341563966*^9, 3.89692141261016*^9}, 
   3.896921508147398*^9},
 FontSize->24,
 CellLabel->
  "Out[26]//MatrixForm=",ExpressionUUID->"7244a0d8-a87d-4faa-8101-\
04f6e2c56f99"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{"Out", "[", "26", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"d\[Phi]", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.896921511803383*^9, 3.896921516617256*^9}, {
  3.8969215470234823`*^9, 3.8969215559880466`*^9}, {3.8969215965860167`*^9, 
  3.8969215972482443`*^9}},
 FontSize->24,
 CellLabel->"In[29]:=",ExpressionUUID->"91fdcca6-67e8-4e79-9dbe-aed6dddcc285"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   InterpretationBox[
    RowBox[{"1", "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["rp", "2"], "+", 
         SuperscriptBox["rx", "2"]}], ")"}], " ", 
       SuperscriptBox["\[Gamma]", "2"], " ", 
       SuperscriptBox["\[Epsilon]", "2"], " ", 
       SuperscriptBox["d\[Phi]", "2"]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "\[Epsilon]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "-", 
         RowBox[{"3", " ", "\[Epsilon]"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
          SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}]}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "d\[Phi]", "]"}], "3"],
      SeriesData[$CellContext`d\[Phi], 0, {}, 0, 3, 1],
      Editable->False]}],
    SeriesData[$CellContext`d\[Phi], 0, {
     1, 0, Rational[
       1, 4] ($CellContext`rp^2 + $CellContext`rx^2) $CellContext`\[Gamma]^2 \
$CellContext`\[Epsilon]^2 (2 + $CellContext`\[Epsilon])^(-1)/(-2 - 
      3 $CellContext`\[Epsilon] + (-1 + $CellContext`\[Gamma]^2) \
$CellContext`\[Epsilon]^2)}, 0, 3, 1],
    Editable->False], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.896921536871744*^9, 3.896921556427453*^9}, 
   3.896921597531678*^9},
 FontSize->24,
 CellLabel->"Out[29]=",ExpressionUUID->"9ed1ff50-0033-4d43-be21-bb0ac6443cc6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"QFIdensity", "=", 
  RowBox[{
   RowBox[{"8", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["rp", "2"], "+", 
           SuperscriptBox["rx", "2"]}], ")"}], " ", 
         SuperscriptBox["\[Gamma]", "2"], " ", 
         SuperscriptBox["\[Epsilon]", "2"], " ", 
         SuperscriptBox["d\[Phi]", "2"]}], 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[Epsilon]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "-", 
           RowBox[{"3", " ", "\[Epsilon]"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
            SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}]}]]}], ")"}], "/", 
     RowBox[{"d\[Phi]", "^", "2"}]}]}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.896921601293545*^9, 3.896921618269867*^9}, {
  3.896921661576274*^9, 3.8969216640980453`*^9}},
 FontSize->24,
 CellLabel->"In[32]:=",ExpressionUUID->"5973a6d5-06de-4886-804c-ff7ff38d3fb3"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["rp", "2"], "+", 
      SuperscriptBox["rx", "2"]}], ")"}], " ", 
    SuperscriptBox["\[Gamma]", "2"], " ", 
    SuperscriptBox["\[Epsilon]", "2"]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "+", "\[Epsilon]"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "-", 
      RowBox[{"3", " ", "\[Epsilon]"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
       SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.8969216163137693`*^9, 3.8969216185253*^9}, 
   3.896921664569162*^9},
 FontSize->24,
 CellLabel->"Out[32]=",ExpressionUUID->"124212de-1fec-4776-acd8-666d1dae2bb6"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"prob", "[", 
   RowBox[{"rx_", ",", "rp_"}], "]"}], ":=", 
  FractionBox[
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["rp", "2"], "+", 
       SuperscriptBox["rx", "2"]}], 
      RowBox[{"2", "+", "\[Epsilon]"}]]}]], 
   RowBox[{"\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "\[Epsilon]"}], ")"}]}]]}]], "Input",
 CellChangeTimes->{{3.8969216738498497`*^9, 3.896921683490588*^9}},
 FontSize->24,
 CellLabel->"In[33]:=",ExpressionUUID->"fc4bb56a-4d27-4e8c-ade6-71b0c7c8877c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"prob", "[", 
     RowBox[{"rx", ",", "rp"}], "]"}], "QFIdensity"}], ",", 
   RowBox[{"{", 
    RowBox[{"rx", ",", 
     RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.896921685604485*^9, 3.8969217017773314`*^9}},
 FontSize->24,
 CellLabel->"In[34]:=",ExpressionUUID->"2f873e23-601e-47dd-b5f0-c7ee08f15939"],

Cell[BoxData[
 TemplateBox[{
   RowBox[{"-", 
     FractionBox[
      RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
           FractionBox[
            SuperscriptBox["rp", "2"], 
            RowBox[{"2", "+", "\[Epsilon]"}]]}]], " ", 
        SuperscriptBox["\[Gamma]", "2"], " ", 
        SuperscriptBox["\[Epsilon]", "2"], " ", 
        RowBox[{"(", 
          RowBox[{"2", "+", 
            RowBox[{"2", " ", 
              SuperscriptBox["rp", "2"]}], "+", "\[Epsilon]"}], ")"}]}], 
      RowBox[{
        SqrtBox["\[Pi]"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
           RowBox[{"2", "+", "\[Epsilon]"}], ")"}], 
         RowBox[{"3", "/", "2"}]], " ", 
        RowBox[{"(", 
          RowBox[{
            RowBox[{"-", "2"}], "-", 
            RowBox[{"3", " ", "\[Epsilon]"}], "+", 
            RowBox[{
              RowBox[{"(", 
                RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
              SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}]}]]}], 
   RowBox[{
     RowBox[{"Re", "[", "\[Epsilon]", "]"}], ">", 
     RowBox[{"-", "2"}]}]},
  "ConditionalExpression"]], "Output",
 CellChangeTimes->{3.896921704845916*^9},
 FontSize->24,
 CellLabel->"Out[34]=",ExpressionUUID->"e96535a2-50ae-44e9-9a3a-2c18380c5d0f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        FractionBox[
         SuperscriptBox["rp", "2"], 
         RowBox[{"2", "+", "\[Epsilon]"}]]}]], " ", 
      SuperscriptBox["\[Gamma]", "2"], " ", 
      SuperscriptBox["\[Epsilon]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["rp", "2"]}], "+", "\[Epsilon]"}], ")"}]}], 
     RowBox[{
      SqrtBox["\[Pi]"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "+", "\[Epsilon]"}], ")"}], 
       RowBox[{"3", "/", "2"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "-", 
        RowBox[{"3", " ", "\[Epsilon]"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
         SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}]}]]}], ",", 
   RowBox[{"{", 
    RowBox[{"rp", ",", 
     RowBox[{"-", "Infinity"}], ",", "Infinity"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.896921707765069*^9, 3.896921722313002*^9}},
 FontSize->24,
 CellLabel->"In[35]:=",ExpressionUUID->"ea7707d0-4cec-4185-bb89-56f31d7c3e94"],

Cell[BoxData[
 TemplateBox[{
   FractionBox[
    RowBox[{"2", " ", 
      SuperscriptBox["\[Gamma]", "2"], " ", 
      SuperscriptBox["\[Epsilon]", "2"]}], 
    RowBox[{"2", "+", 
      RowBox[{"3", " ", "\[Epsilon]"}], "-", 
      RowBox[{
        RowBox[{"(", 
          RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Epsilon]", "2"]}]}]], 
   RowBox[{
     RowBox[{"Re", "[", "\[Epsilon]", "]"}], ">", 
     RowBox[{"-", "2"}]}]},
  "ConditionalExpression"]], "Output",
 CellChangeTimes->{3.896921724763055*^9},
 FontSize->24,
 CellLabel->"Out[35]=",ExpressionUUID->"079d9aea-8320-4702-bd54-f624e4f0e534"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["\[Gamma]", "2"], " ", 
    SuperscriptBox["\[Epsilon]", "2"]}], 
   RowBox[{"2", "+", 
    RowBox[{"3", " ", "\[Epsilon]"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
     SuperscriptBox["\[Epsilon]", "2"]}]}]], "]"}]], "Input",
 CellChangeTimes->{{3.8969217291430407`*^9, 3.896921742582906*^9}},
 FontSize->24,
 CellLabel->"In[36]:=",ExpressionUUID->"9e2b9eab-a535-4665-bece-49d18f45c8e1"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SuperscriptBox["\[Gamma]", "2"], " ", 
   SuperscriptBox["\[Epsilon]", "2"]}], 
  RowBox[{"2", "+", 
   RowBox[{"3", " ", "\[Epsilon]"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[Gamma]", "2"]}], ")"}], " ", 
    SuperscriptBox["\[Epsilon]", "2"]}]}]]], "Output",
 CellChangeTimes->{3.896921743421467*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"fc136049-893a-46d2-83fc-f69d13cee8e1"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Now", " ", 
    RowBox[{"let", "'"}], "s", " ", "do", " ", "the", " ", "full", " ", 
    "analytical", " ", "expression"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.8969227185478897`*^9, 
  3.896922735737918*^9}},ExpressionUUID->"c5ebd84c-39d5-4cb3-82c8-\
d5396dd92356"]
},
WindowSize->{2497, 964},
WindowMargins->{{302, Automatic}, {921, Automatic}},
FrontEndVersion->"13.0 for Mac OS X ARM (64-bit) (December 2, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"8f368244-d36b-4aa2-8103-82a776d4aa16"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[400, 13, 146, 2, 44, "Input",ExpressionUUID->"10bd7b26-9fa5-4e07-8ea9-074827224e7d"],
Cell[CellGroupData[{
Cell[571, 19, 1210, 32, 159, "Input",ExpressionUUID->"9ec9970d-4f62-4558-b036-ecf73306581f"],
Cell[1784, 53, 352, 9, 48, "Output",ExpressionUUID->"a8062455-1795-48b5-9cf6-b1853f9d4552"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2173, 67, 409, 8, 44, "Input",ExpressionUUID->"b2680ec2-b419-4dd2-a5d4-cdcc363af923"],
Cell[2585, 77, 634, 20, 87, "Output",ExpressionUUID->"cf0b4174-e21a-486c-a3ed-f77b8cf67bc2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3256, 102, 1317, 32, 72, "Input",ExpressionUUID->"9ebb11f3-1c8b-4190-9a09-ce330b7c6f50"],
Cell[4576, 136, 744, 19, 48, "Output",ExpressionUUID->"fdb581aa-e8c2-49e9-80ad-0b86ecf7c94f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5357, 160, 771, 21, 70, "Input",ExpressionUUID->"fef558af-3943-4cac-880c-0b823264ef2b"],
Cell[6131, 183, 398, 11, 48, "Output",ExpressionUUID->"8dc4f5b4-6c94-4450-adb9-1f921cd98268"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6566, 199, 715, 20, 70, "Input",ExpressionUUID->"325298b6-b506-488d-9ed6-6a70b4688be9"],
Cell[7284, 221, 351, 10, 48, "Output",ExpressionUUID->"90ee769a-f4ed-46d6-a425-81e8d9438826"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7672, 236, 693, 16, 44, "Input",ExpressionUUID->"dcf192ed-60e0-47ad-9af8-95e561e32f99"],
Cell[8368, 254, 531, 17, 67, "Output",ExpressionUUID->"b1d63acd-ef09-48dd-90a8-f14acf5f37ab"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8936, 276, 472, 11, 44, "Input",ExpressionUUID->"a65fbc84-af08-48cf-9aca-097bd495d7d3"],
Cell[9411, 289, 418, 11, 48, "Output",ExpressionUUID->"579a2102-af88-4f7c-babd-6b55d64ea12e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9866, 305, 393, 8, 44, "Input",ExpressionUUID->"6a9bef28-dbbf-4bb9-998e-8963cf238763"],
Cell[10262, 315, 1108, 30, 68, "Output",ExpressionUUID->"26629e4f-6fe5-442b-ad3c-318580beaf54"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11407, 350, 324, 7, 83, "Input",ExpressionUUID->"656a201d-dd6d-42dd-98b9-7df0b83879ac"],
Cell[11734, 359, 994, 28, 68, "Output",ExpressionUUID->"b6b65ec7-f2c5-4896-ae8b-3f07b79025a6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12765, 392, 474, 12, 121, "Input",ExpressionUUID->"760decd0-cb4d-48b2-a86d-43f7859d929c"],
Cell[13242, 406, 1010, 26, 68, "Output",ExpressionUUID->"dcde930b-829a-4d95-a1ad-283e1f2cbf21"]
}, Open  ]],
Cell[14267, 435, 218, 3, 121, "Input",ExpressionUUID->"32a5c454-5f11-4d58-853c-73a7947bb13f"],
Cell[CellGroupData[{
Cell[14510, 442, 282, 6, 44, "Input",ExpressionUUID->"487a0e16-3352-4b76-9670-367cc14577ce"],
Cell[14795, 450, 888, 27, 87, "Output",ExpressionUUID->"0ec36761-fb1c-4e60-b8b2-5851d44d983d"]
}, Open  ]],
Cell[15698, 480, 212, 3, 44, "Input",ExpressionUUID->"dc54c70e-2cc3-42c4-9faf-7563aff94977"],
Cell[CellGroupData[{
Cell[15935, 487, 1071, 30, 44, "Input",ExpressionUUID->"0eb4685b-14c1-4083-81ad-ba1a7b71e7fb"],
Cell[17009, 519, 686, 19, 85, "Output",ExpressionUUID->"dbc4cf6b-feb4-4d3e-9b46-36082ef7f1ea"]
}, Open  ]],
Cell[17710, 541, 162, 2, 44, "Input",ExpressionUUID->"408085a1-3aa2-43ea-a6fb-d35c8dd99f2a"],
Cell[CellGroupData[{
Cell[17897, 547, 316, 7, 44, "Input",ExpressionUUID->"a4f6899f-0c57-43a7-8f37-99471702b637"],
Cell[18216, 556, 557, 16, 85, "Output",ExpressionUUID->"171c07e5-644d-4836-aff3-a21532f16e8f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18810, 577, 864, 24, 89, "Input",ExpressionUUID->"5f819f4b-9a3d-4e02-8b9f-6e056473f5df"],
Cell[19677, 603, 211, 4, 48, "Output",ExpressionUUID->"5bccd585-6c58-47ec-b6d9-371782849494"]
}, Open  ]],
Cell[19903, 610, 3627, 88, 316, "Input",ExpressionUUID->"fcb2bb53-5a90-44a6-8bd6-fba1490fa66f"],
Cell[CellGroupData[{
Cell[23555, 702, 443, 12, 83, "Input",ExpressionUUID->"894f6dfe-15df-4354-b1fe-383a7dc8c8cc"],
Cell[24001, 716, 1041, 27, 68, "Output",ExpressionUUID->"fe160b53-1f7a-4afa-9d8c-a8eba96723af"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25079, 748, 522, 15, 44, "Input",ExpressionUUID->"41634e22-889c-4913-9a6a-31c73ae5970c"],
Cell[25604, 765, 1129, 30, 68, "Output",ExpressionUUID->"81b5ff40-c97d-4e5d-ad2e-930921d25483"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26770, 800, 385, 8, 44, "Input",ExpressionUUID->"b4417f84-53f2-4f00-ad21-bede19c1d951"],
Cell[27158, 810, 1456, 42, 78, "Output",ExpressionUUID->"7ab5dd48-c6e8-48d9-b2ca-97ceee931cea"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28651, 857, 1615, 44, 130, "Input",ExpressionUUID->"64e9625f-71bb-4906-b828-77f9c8b054be"],
Cell[30269, 903, 1452, 42, 78, "Output",ExpressionUUID->"ea319563-28ba-4b2d-97b9-c0ffc0c87608"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31758, 950, 436, 9, 44, "Input",ExpressionUUID->"18ab8f48-bfca-4f57-9f26-a4665e57ec78"],
Cell[32197, 961, 936, 27, 72, "Output",ExpressionUUID->"46a4ff54-8b20-41cb-be5b-1a3ba85d8d52"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33170, 993, 689, 18, 44, "Input",ExpressionUUID->"fe848add-51b8-45c5-8fa8-b0ebe4a1459c"],
Cell[33862, 1013, 3948, 106, 97, "Output",ExpressionUUID->"7244a0d8-a87d-4faa-8101-04f6e2c56f99"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37847, 1124, 516, 13, 44, "Input",ExpressionUUID->"91fdcca6-67e8-4e79-9dbe-aed6dddcc285"],
Cell[38366, 1139, 1563, 42, 89, "Output",ExpressionUUID->"9ed1ff50-0033-4d43-be21-bb0ac6443cc6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39966, 1186, 1206, 33, 92, "Input",ExpressionUUID->"5973a6d5-06de-4886-804c-ff7ff38d3fb3"],
Cell[41175, 1221, 861, 26, 89, "Output",ExpressionUUID->"124212de-1fec-4776-acd8-666d1dae2bb6"]
}, Open  ]],
Cell[42051, 1250, 586, 17, 89, "Input",ExpressionUUID->"fc4bb56a-4d27-4e8c-ade6-71b0c7c8877c"],
Cell[CellGroupData[{
Cell[42662, 1271, 431, 11, 44, "Input",ExpressionUUID->"2f873e23-601e-47dd-b5f0-c7ee08f15939"],
Cell[43096, 1284, 1351, 38, 110, "Output",ExpressionUUID->"e96535a2-50ae-44e9-9a3a-2c18380c5d0f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44484, 1327, 1300, 38, 106, "Input",ExpressionUUID->"ea7707d0-4cec-4185-bb89-56f31d7c3e94"],
Cell[45787, 1367, 694, 20, 94, "Output",ExpressionUUID->"079d9aea-8320-4702-bd54-f624e4f0e534"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46518, 1392, 587, 16, 87, "Input",ExpressionUUID->"9e2b9eab-a535-4665-bece-49d18f45c8e1"],
Cell[47108, 1410, 501, 14, 59, "Output",ExpressionUUID->"fc136049-893a-46d2-83fc-f69d13cee8e1"]
}, Open  ]],
Cell[47624, 1427, 370, 8, 73, "Input",ExpressionUUID->"c5ebd84c-39d5-4cb3-82c8-d5396dd92356"]
}
]
*)


